Harmonic Analysis and Mean Field Theory

We review some aspects of harmonic analysis for the Euclidean conformal group, including conformally-invariant pairings, the Plancherel measure, and the shadow transform. We introduce two efficient methods for computing these quantities: one based on weight-shifting operators, and another based on Fourier space. As an application, we give a general formula for OPE coefficients in Mean Field Theory (MFT) for arbitrary spinning operators. We apply this formula to several examples, including MFT for fermions and "seed" operators in 4d, and MFT for currents and stress-tensors in 3d.

==> anc/results_4d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    868275,      22767]
NotebookOptionsPosition[    827459,      21495]
NotebookOutlinePosition[    827829,      21511]
CellTagsIndexPosition[    827786,      21508]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.72415767489368*^9, 3.724157675705894*^9}}],

Cell[BoxData[
 RowBox[{"<<", "CFTs4D`"}]], "Input",
 CellChangeTimes->{{3.722861252254531*^9, 3.722861254790023*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", ">", "10"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"l", 
      StyleBox["\[Element]", "TR"], 
      StyleBox["Integers", "TR"]}], 
     StyleBox[")", "TR"]}], "&&", 
    RowBox[{"(", 
     RowBox[{"lb", 
      StyleBox["\[Element]", "TR"], 
      StyleBox["Integers", "TR"]}], 
     StyleBox[")", "TR"]}], "&&", 
    RowBox[{"(", 
     RowBox[{"p", 
      StyleBox["\[Element]", "TR"], 
      StyleBox["Integers", "TR"]}], 
     StyleBox[")", "TR"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722861279716254*^9, 3.722861290385706*^9}, {
   3.72710837134883*^9, 3.727108372197795*^9}, {3.7272899041046867`*^9, 
   3.727289906326466*^9}, {3.7277091171107063`*^9, 3.7277091577624397`*^9}, 
   3.727709250335362*^9, {3.744623331832797*^9, 3.74462333371797*^9}}],

Cell[CellGroupData[{

Cell["Definitions of tensor structures", "Chapter",
 CellChangeTimes->{{3.744722405242435*^9, 3.744722412674505*^9}, {
  3.744722631550782*^9, 3.744722637206002*^9}}],

Cell[CellGroupData[{

Cell["1. Two-point structure", "Subsection",
 CellChangeTimes->{{3.744722417334949*^9, 3.7447224262504187`*^9}, {
  3.7447914669122477`*^9, 3.744791467374467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"twoPointStructure", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", ",", "lb"}], ")"}], "x", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lb", ",", "l"}], ")"}], " ", "--"}], "--"}]}], 
        "-"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"twoPointStructureFuture", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_", ",", "lb_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ImaginaryI]", 
       RowBox[{"lb", "-", "l"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["I", "^"], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], ")"}], "lb"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["I", "^"], 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]], ")"}], "l"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "lb", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], "//", 
     "denormalizeInvariants"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.744723387593691*^9, 3.744723422590925*^9}, {
   3.744723524088488*^9, 3.7447235461598377`*^9}, 3.744723581051681*^9, {
   3.744790033811718*^9, 3.744790048801971*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "check"}]}]}], " ", "with", " ", "the", " ", 
     "package", " ", "standard", " ", 
     RowBox[{
      RowBox[{"output", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"twoPointStructureFuture", "[", 
      RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "-", 
     RowBox[{"n2CorrelationFunction", "[", 
      RowBox[{"\[CapitalDelta]", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "lb"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lb", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7447893035680037`*^9, 3.744789325648223*^9}, 
   3.744789864031768*^9, {3.744789937909647*^9, 3.744790007331829*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744789958593772*^9, 3.744789975882223*^9}, 
   3.744790008052505*^9, 3.7447900589175777`*^9, 3.744791268534821*^9, 
   3.744803169838645*^9, 3.744807849881605*^9, 3.744810877286837*^9, 
   3.744811858779449*^9, 3.744817004601375*^9, 3.7448945121557903`*^9, 
   3.744896143634692*^9, 3.744921222208742*^9, 3.744921380113181*^9, 
   3.745057573556079*^9, 3.7450596411211777`*^9, 3.745060536886252*^9, 
   3.745061247108913*^9, 3.745063423210772*^9, 3.745063850815515*^9, 
   3.745069656406961*^9, 3.7450699562174597`*^9, 3.745072252053637*^9, 
   3.745304492108741*^9, 3.745322572991742*^9, 3.745328704287744*^9, 
   3.745329286519847*^9, 3.745506669618869*^9, 3.745508349789297*^9, 
   3.745509173274523*^9, 3.7455614369482203`*^9, 3.745562521442132*^9, 
   3.745569717147995*^9, 3.745574826836688*^9, 3.7455754878224487`*^9, 
   3.745578386384447*^9, 3.745588662343514*^9, 3.745667482575132*^9, 
   3.745669307327239*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Scalar structures", "Subsection",
 CellChangeTimes->{{3.7447226644147387`*^9, 3.744722673090619*^9}, {
  3.744791468999881*^9, 3.74479146944874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"scalarStructure", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "0"}], ")"}], "x", 
         RowBox[{"(", 
          RowBox[{"0", ",", "0"}], ")"}], "x", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", "l"}], ")"}], " ", "--"}], "--"}]}], 
        "-"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"scalarStructure", "[", "l_", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["J", "^"], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], 
         RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}], "//", 
     "denormalizeInvariants"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7447226798209953`*^9, 3.74472274747503*^9}, {
  3.744723186219637*^9, 3.7447232168457727`*^9}, {3.744723481357253*^9, 
  3.744723485903055*^9}, {3.744723561463765*^9, 3.74472356166077*^9}, {
  3.7447900158331614`*^9, 3.7447900270427113`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "check"}]}]}], " ", "with", " ", "the", " ", 
     "package", " ", "standard", " ", 
     RowBox[{
      RowBox[{"output", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}], "-", 
      RowBox[{"n3CorrelationFunction", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
          "\[CapitalDelta]3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7447893035680037`*^9, 3.744789325648223*^9}, 
   3.744789864031768*^9, {3.744789937909647*^9, 3.7447899731429787`*^9}, {
   3.744790081841551*^9, 3.7447900862374563`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744789958593772*^9, 3.744789975882223*^9}, {
   3.744790082450069*^9, 3.7447900877244043`*^9}, 3.744790146397296*^9, 
   3.7447912722276173`*^9, 3.74480317247217*^9, 3.7448078526185513`*^9, 
   3.7448108856695633`*^9, 3.744811858877091*^9, 3.7448170047716713`*^9, 
   3.744894512215637*^9, 3.744896143704056*^9, 3.744921222577312*^9, 
   3.7449213801467743`*^9, 3.745057573585596*^9, 3.7450596413350763`*^9, 
   3.745060536965952*^9, 3.745061247161447*^9, 3.7450634234248857`*^9, 
   3.745063851032975*^9, 3.745069656637504*^9, 3.745069956258574*^9, 
   3.745072252264303*^9, 3.745304492141642*^9, 3.7453225730205393`*^9, 
   3.7453287043227463`*^9, 3.745329286583*^9, 3.745506671422378*^9, 
   3.745508351905654*^9, 3.745509173323654*^9, 3.745561437187778*^9, 
   3.7455625214878597`*^9, 3.745569717191807*^9, 3.745574826905505*^9, 
   3.745575487934647*^9, 3.7455783866062593`*^9, 3.745588662446274*^9, 
   3.745667482750682*^9, 3.745669307368496*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Seed structures", "Subsection",
 CellChangeTimes->{{3.74472245580103*^9, 3.744722458599853*^9}, {
  3.744791470830461*^9, 3.744791471208749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"seedStructureA", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "0"}], ")"}], "x", 
         RowBox[{"(", 
          RowBox[{"p", ",", "0"}], ")"}], "x", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "p"}]}], ")"}], " ", "--"}], "--"}]}], 
        "-"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedStructureA", "[", 
      RowBox[{"l_", ",", "p_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["I", "^"], 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]], ")"}], "p"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["J", "^"], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], 
         RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "p", "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}], "//", 
     "denormalizeInvariants"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.744722783757937*^9, 3.744722886463707*^9}, {
   3.744722940471982*^9, 3.744723051752603*^9}, {3.7447230953233147`*^9, 
   3.744723142553747*^9}, {3.744723223116927*^9, 3.744723225291171*^9}, {
   3.744723493108275*^9, 3.744723502925856*^9}, 3.7447893011782293`*^9, {
   3.744789508711047*^9, 3.744789512786615*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"seedStructureB", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "0"}], ")"}], "x", 
         RowBox[{"(", 
          RowBox[{"p", ",", "0"}], ")"}], "x", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "+", "p"}], ",", "l"}], ")"}], " ", "--"}], 
          "--"}]}], "-"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedStructureB", "[", 
      RowBox[{"l_", ",", "p_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["J", "^"], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], 
         RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["K", "^"], 
         RowBox[{"{", "1", "}"}], 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], ")"}], "p"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "p", "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}], "//", 
     "denormalizeInvariants"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.744722783757937*^9, 3.744722886463707*^9}, {
  3.744722940471982*^9, 3.744723051752603*^9}, {3.7447230953233147`*^9, 
  3.744723142553747*^9}, {3.744723223116927*^9, 3.744723225291171*^9}, {
  3.7447232686439257`*^9, 3.744723315506237*^9}, {3.744789526526313*^9, 
  3.7447895585023403`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"seedStructureC", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "0"}], ")"}], "x", 
         RowBox[{"(", 
          RowBox[{"0", ",", "p"}], ")"}], "x", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "p"}]}], ")"}], " ", "--"}], "--"}]}], 
        "-"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedStructureC", "[", 
      RowBox[{"l_", ",", "p_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox[
          OverscriptBox["K", "\[HorizontalLine]"], "^"], 
         RowBox[{"{", "1", "}"}], 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], ")"}], "p"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["J", "^"], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], 
         RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "p", "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}], "//", 
     "denormalizeInvariants"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.744723318874989*^9, 3.744723322202277*^9}, {
  3.74478953711003*^9, 3.744789588567555*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"seedStructureD", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "0"}], ")"}], "x", 
         RowBox[{"(", 
          RowBox[{"0", ",", "p"}], ")"}], "x", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "+", "p"}], ",", "l"}], ")"}], " ", "--"}], 
          "--"}]}], "-"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedStructureD", "[", 
      RowBox[{"l_", ",", "p_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["I", "^"], 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], ")"}], "p"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["J", "^"], 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], 
         RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
          "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
      SubsuperscriptBox["X", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "p"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}], "//", 
     "denormalizeInvariants"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.744723327271659*^9, 3.7447233392267647`*^9}, {
  3.744789423605505*^9, 3.7447894276241083`*^9}}],

Cell[CellGroupData[{

Cell["Checks", "Subsubsection",
 CellChangeTimes->{{3.7455617236702623`*^9, 3.745561724817799*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"-", " ", "check"}]}]}], " ", "with", " ", "the", " ", 
    "package", " ", "standard", " ", 
    RowBox[{
     RowBox[{"output", " ", "--"}], "--"}]}], "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7447893035680037`*^9, 3.744789325648223*^9}, 
   3.744789864031768*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pTest", "=", "117"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureA", "[", 
       RowBox[{"l", ",", "pTest"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "-", 
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"pTest", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "pTest"}]}], "}"}]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
   "denormalizeInvariants"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureB", "[", 
       RowBox[{"l", ",", "pTest"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "-", 
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"pTest", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "pTest"}], ",", "l"}], "}"}]}], "}"}]}], "]"}]}],
     "/.", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
   "denormalizeInvariants"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureC", "[", 
       RowBox[{"l", ",", "pTest"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "-", 
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "pTest"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "pTest"}]}], "}"}]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
   "denormalizeInvariants"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureD", "[", 
       RowBox[{"l", ",", "pTest"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "-", 
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "pTest"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "pTest"}], ",", "l"}], "}"}]}], "}"}]}], "]"}]}],
     "/.", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
   "denormalizeInvariants"}], "//", 
  "Simplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.74478962121049*^9, 3.744789665847372*^9}, {
  3.744789821335145*^9, 3.744789821793922*^9}, {3.744789869967067*^9, 
  3.744789871236782*^9}, {3.7447899020672903`*^9, 3.744789907793042*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.744789918712945*^9, 3.74479014841118*^9, 
  3.744791276024458*^9, 3.744810892367241*^9, 3.74481185896747*^9, 
  3.7448170053074007`*^9, 3.744894512317762*^9, 3.744896143766596*^9, 
  3.744921223390892*^9, 3.744921380198892*^9, 3.745057573637835*^9, 
  3.745059641804166*^9, 3.7450605370510674`*^9, 3.7450612472198153`*^9, 
  3.745063424012808*^9, 3.7450638515551443`*^9, 3.745069657501952*^9, 
  3.745069956320972*^9, 3.745072252740958*^9, 3.745304492209507*^9, 
  3.745322573077799*^9, 3.745328704374917*^9, 3.745329286784639*^9, 
  3.745506680409676*^9, 3.745508353768173*^9, 3.7455091734673977`*^9, 
  3.7455614377942877`*^9, 3.745562521585956*^9, 3.745569717309492*^9, 
  3.7455748269875507`*^9, 3.7455754880481443`*^9, 3.7455783873154716`*^9, 
  3.745588662531684*^9, 3.745667483305647*^9, 3.7456693075056868`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.744789918712945*^9, 3.74479014841118*^9, 
  3.744791276024458*^9, 3.744810892367241*^9, 3.74481185896747*^9, 
  3.7448170053074007`*^9, 3.744894512317762*^9, 3.744896143766596*^9, 
  3.744921223390892*^9, 3.744921380198892*^9, 3.745057573637835*^9, 
  3.745059641804166*^9, 3.7450605370510674`*^9, 3.7450612472198153`*^9, 
  3.745063424012808*^9, 3.7450638515551443`*^9, 3.745069657501952*^9, 
  3.745069956320972*^9, 3.745072252740958*^9, 3.745304492209507*^9, 
  3.745322573077799*^9, 3.745328704374917*^9, 3.745329286784639*^9, 
  3.745506680409676*^9, 3.745508353768173*^9, 3.7455091734673977`*^9, 
  3.7455614377942877`*^9, 3.745562521585956*^9, 3.745569717309492*^9, 
  3.7455748269875507`*^9, 3.7455754880481443`*^9, 3.7455783873154716`*^9, 
  3.745588662531684*^9, 3.745667483305647*^9, 3.745669307512466*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.744789918712945*^9, 3.74479014841118*^9, 
  3.744791276024458*^9, 3.744810892367241*^9, 3.74481185896747*^9, 
  3.7448170053074007`*^9, 3.744894512317762*^9, 3.744896143766596*^9, 
  3.744921223390892*^9, 3.744921380198892*^9, 3.745057573637835*^9, 
  3.745059641804166*^9, 3.7450605370510674`*^9, 3.7450612472198153`*^9, 
  3.745063424012808*^9, 3.7450638515551443`*^9, 3.745069657501952*^9, 
  3.745069956320972*^9, 3.745072252740958*^9, 3.745304492209507*^9, 
  3.745322573077799*^9, 3.745328704374917*^9, 3.745329286784639*^9, 
  3.745506680409676*^9, 3.745508353768173*^9, 3.7455091734673977`*^9, 
  3.7455614377942877`*^9, 3.745562521585956*^9, 3.745569717309492*^9, 
  3.7455748269875507`*^9, 3.7455754880481443`*^9, 3.7455783873154716`*^9, 
  3.745588662531684*^9, 3.745667483305647*^9, 3.745669307523252*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.744789918712945*^9, 3.74479014841118*^9, 
  3.744791276024458*^9, 3.744810892367241*^9, 3.74481185896747*^9, 
  3.7448170053074007`*^9, 3.744894512317762*^9, 3.744896143766596*^9, 
  3.744921223390892*^9, 3.744921380198892*^9, 3.745057573637835*^9, 
  3.745059641804166*^9, 3.7450605370510674`*^9, 3.7450612472198153`*^9, 
  3.745063424012808*^9, 3.7450638515551443`*^9, 3.745069657501952*^9, 
  3.745069956320972*^9, 3.745072252740958*^9, 3.745304492209507*^9, 
  3.745322573077799*^9, 3.745328704374917*^9, 3.745329286784639*^9, 
  3.745506680409676*^9, 3.745508353768173*^9, 3.7455091734673977`*^9, 
  3.7455614377942877`*^9, 3.745562521585956*^9, 3.745569717309492*^9, 
  3.7455748269875507`*^9, 3.7455754880481443`*^9, 3.7455783873154716`*^9, 
  3.745588662531684*^9, 3.745667483305647*^9, 3.745669307544993*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "check"}]}]}], " ", "with", " ", "the", " ", 
     RowBox[{
      RowBox[{"scalarStructure", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "-", 
    RowBox[{
     RowBox[{"seedStructureA", "[", 
      RowBox[{"l", ",", "0"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "-", 
    RowBox[{
     RowBox[{"seedStructureB", "[", 
      RowBox[{"l", ",", "0"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "-", 
    RowBox[{
     RowBox[{"seedStructureC", "[", 
      RowBox[{"l", ",", "0"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "-", 
    RowBox[{
     RowBox[{"seedStructureD", "[", 
      RowBox[{"l", ",", "0"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7447901093024197`*^9, 3.7447901598465023`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744790137519701*^9, 3.744790160427631*^9}, 
   3.744791276446393*^9, 3.744810892462634*^9, 3.744811859035994*^9, 
   3.744817005469325*^9, 3.7448945124176617`*^9, 3.744896143851522*^9, 
   3.7449212235631523`*^9, 3.744921380281743*^9, 3.745057573709382*^9, 
   3.745059641942561*^9, 3.745060537139863*^9, 3.745061247288332*^9, 
   3.745063424150807*^9, 3.7450638516528063`*^9, 3.745069657543931*^9, 
   3.745069956392152*^9, 3.7450722528563147`*^9, 3.7453044922778807`*^9, 
   3.745322573150898*^9, 3.745328704443804*^9, 3.745329286861536*^9, 
   3.745506680608239*^9, 3.745508353916098*^9, 3.745509173540854*^9, 
   3.745561438121122*^9, 3.7455625216651783`*^9, 3.745569717378702*^9, 
   3.74557482706885*^9, 3.745575488132784*^9, 3.745578387467905*^9, 
   3.745588662612442*^9, 3.745667483324851*^9, 3.745669307560692*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744790137519701*^9, 3.744790160427631*^9}, 
   3.744791276446393*^9, 3.744810892462634*^9, 3.744811859035994*^9, 
   3.744817005469325*^9, 3.7448945124176617`*^9, 3.744896143851522*^9, 
   3.7449212235631523`*^9, 3.744921380281743*^9, 3.745057573709382*^9, 
   3.745059641942561*^9, 3.745060537139863*^9, 3.745061247288332*^9, 
   3.745063424150807*^9, 3.7450638516528063`*^9, 3.745069657543931*^9, 
   3.745069956392152*^9, 3.7450722528563147`*^9, 3.7453044922778807`*^9, 
   3.745322573150898*^9, 3.745328704443804*^9, 3.745329286861536*^9, 
   3.745506680608239*^9, 3.745508353916098*^9, 3.745509173540854*^9, 
   3.745561438121122*^9, 3.7455625216651783`*^9, 3.745569717378702*^9, 
   3.74557482706885*^9, 3.745575488132784*^9, 3.745578387467905*^9, 
   3.745588662612442*^9, 3.745667483324851*^9, 3.745669307563219*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744790137519701*^9, 3.744790160427631*^9}, 
   3.744791276446393*^9, 3.744810892462634*^9, 3.744811859035994*^9, 
   3.744817005469325*^9, 3.7448945124176617`*^9, 3.744896143851522*^9, 
   3.7449212235631523`*^9, 3.744921380281743*^9, 3.745057573709382*^9, 
   3.745059641942561*^9, 3.745060537139863*^9, 3.745061247288332*^9, 
   3.745063424150807*^9, 3.7450638516528063`*^9, 3.745069657543931*^9, 
   3.745069956392152*^9, 3.7450722528563147`*^9, 3.7453044922778807`*^9, 
   3.745322573150898*^9, 3.745328704443804*^9, 3.745329286861536*^9, 
   3.745506680608239*^9, 3.745508353916098*^9, 3.745509173540854*^9, 
   3.745561438121122*^9, 3.7455625216651783`*^9, 3.745569717378702*^9, 
   3.74557482706885*^9, 3.745575488132784*^9, 3.745578387467905*^9, 
   3.745588662612442*^9, 3.745667483324851*^9, 3.7456693075747633`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744790137519701*^9, 3.744790160427631*^9}, 
   3.744791276446393*^9, 3.744810892462634*^9, 3.744811859035994*^9, 
   3.744817005469325*^9, 3.7448945124176617`*^9, 3.744896143851522*^9, 
   3.7449212235631523`*^9, 3.744921380281743*^9, 3.745057573709382*^9, 
   3.745059641942561*^9, 3.745060537139863*^9, 3.745061247288332*^9, 
   3.745063424150807*^9, 3.7450638516528063`*^9, 3.745069657543931*^9, 
   3.745069956392152*^9, 3.7450722528563147`*^9, 3.7453044922778807`*^9, 
   3.745322573150898*^9, 3.745328704443804*^9, 3.745329286861536*^9, 
   3.745506680608239*^9, 3.745508353916098*^9, 3.745509173540854*^9, 
   3.745561438121122*^9, 3.7455625216651783`*^9, 3.745569717378702*^9, 
   3.74557482706885*^9, 3.745575488132784*^9, 3.745578387467905*^9, 
   3.745588662612442*^9, 3.745667483324851*^9, 3.745669307575491*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Relation to other works", "Subsubsection",
 CellChangeTimes->{{3.745561733497401*^9, 3.745561740519244*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", " ", "definitions"}]}]}]}]}], " ", "of", " ", "the", 
    " ", "seed", " ", "conformal", " ", "partial", " ", "waves", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "CPWs", ")"}], " ", "--"}], "--"}], "--"}], "--"}]}], 
   "-", "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745506707448114*^9, 3.74550671230272*^9}, {
  3.74550677730904*^9, 3.74550679722758*^9}, {3.745507309732489*^9, 
  3.745507310180565*^9}, {3.745508829017335*^9, 3.7455088334333067`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"here", ":", "\[IndentingNewLine]", 
     RowBox[{"primal", " ", "seed"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0", ",", "0"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{"p", ",", "0"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{"l", ",", 
       RowBox[{"l", "+", "p"}]}], ")"}], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "0"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{"0", ",", "p"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "+", "p"}], ",", "l"}], ")"}]}]}], ";", 
   "\[IndentingNewLine]", "  ", 
   RowBox[{
    RowBox[{"dual", "   ", "seed"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0", ",", "0"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{"p", ",", "0"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "+", "p"}], ",", "l"}], ")"}], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "0"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{"0", ",", "p"}], ")"}], "x", 
     RowBox[{"(", 
      RowBox[{"l", ",", 
       RowBox[{"l", "+", "p"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.745507216290997*^9, 3.745507256901923*^9}, 
   3.745507306637417*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"in", " ", "other", " ", 
    RowBox[{"works", ":", " ", "1601.05325"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1705.05401", " ", "and", " ", "1706.07813"}], ":", 
      "\[IndentingNewLine]", 
      RowBox[{"primal", " ", "seed"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"p", ",", "0"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"l", ",", 
        RowBox[{"l", "+", "p"}]}], ")"}], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "+", "p"}], ",", "l"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"0", ",", "p"}], ")"}]}]}], ";", "\[IndentingNewLine]", "  ", 
    RowBox[{
     RowBox[{"dual", "   ", "seed"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"p", ",", "0"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "+", "p"}], ",", "l"}], ")"}], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"l", ",", 
        RowBox[{"l", "+", "p"}]}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"0", ",", "p"}], ")"}]}]}], ";"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7455068032203283`*^9, 3.7455068692271633`*^9}, {
   3.745507019543809*^9, 3.745507092639325*^9}, {3.745507134591099*^9, 
   3.745507135123206*^9}, {3.745507206960411*^9, 3.745507208606772*^9}, 
   3.745507247654002*^9, 3.745507303986621*^9, {3.7455078479164352`*^9, 
   3.7455078529619427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"-", " ", "seedStructureC"}]}]}], " ", 
    RowBox[{"other", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "p"}]}], ")"}], "x", 
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], "x", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "p"}], ")"}], " ", "--"}], "--"}]}], "-"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedStructureCother", "[", 
      RowBox[{"l_", ",", "p_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox[
         OverscriptBox["K", "\[HorizontalLine]"], "^"], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], ")"}], "p"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
     SubsuperscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
          "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
     SubsuperscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "p", "-", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
     SubsuperscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
        "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
         "\[CapitalDelta]3"}], ")"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.745508115167097*^9, 3.74550814722968*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"-", " ", "seedStructureD"}]}]}], " ", 
    RowBox[{"other", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", "+", "p"}], ",", "l"}], ")"}], "x", 
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], "x", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", ",", "p"}], ")"}], " ", "--"}], "--"}]}], "-"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedStructureDother", "[", 
      RowBox[{"l_", ",", "p_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]], ")"}], "p"], " ", 
     SubsuperscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
          "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
     SubsuperscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "p", "-", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
     SubsuperscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
        "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
         "\[CapitalDelta]3"}], ")"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.745507728019877*^9, 3.745507764158924*^9}, {
  3.745507840566235*^9, 3.745507939787006*^9}, {3.7455080029877853`*^9, 
  3.745508024897977*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "check"}]}]}], " ", "with", " ", "the", " ", 
     "package", " ", "standard", " ", 
     RowBox[{
      RowBox[{"output", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pTest", "=", "11"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"seedStructureDother", "[", 
         RowBox[{"l", ",", "pTest"}], "]"}], "[", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "]"}], "-", 
       RowBox[{"n3CorrelationFunction", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
           "\[CapitalDelta]3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "+", "pTest"}], ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "pTest"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
     "denormalizeInvariants"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"seedStructureCother", "[", 
         RowBox[{"l", ",", "pTest"}], "]"}], "[", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "]"}], "-", 
       RowBox[{"n3CorrelationFunction", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
           "\[CapitalDelta]3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "pTest"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "pTest"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
     "denormalizeInvariants"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7455079507302027`*^9, 3.745507987652933*^9}, {
  3.745508028618436*^9, 3.745508051801387*^9}, {3.745508163351783*^9, 
  3.745508208194737*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7455079448022947`*^9, 3.745507988752778*^9}, {
   3.745508046592484*^9, 3.745508052312146*^9}, {3.7455081787657537`*^9, 
   3.745508223345808*^9}, 3.745508354054696*^9, 3.745509173610917*^9, 
   3.745561438558496*^9, 3.745562521724874*^9, 3.7455697174526663`*^9, 
   3.7455748271266813`*^9, 3.745575488196913*^9, 3.745578388591508*^9, 
   3.7455886626761103`*^9, 3.74566748427433*^9, 3.74566930762355*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7455079448022947`*^9, 3.745507988752778*^9}, {
   3.745508046592484*^9, 3.745508052312146*^9}, {3.7455081787657537`*^9, 
   3.745508223345808*^9}, 3.745508354054696*^9, 3.745509173610917*^9, 
   3.745561438558496*^9, 3.745562521724874*^9, 3.7455697174526663`*^9, 
   3.7455748271266813`*^9, 3.745575488196913*^9, 3.745578388591508*^9, 
   3.7455886626761103`*^9, 3.74566748427433*^9, 3.74566930763381*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "we", " ", "derive", " ", "relations", " ", "between", " ", "the", " ", 
    "\"\<right\>\"", " ", "three"}], "-", 
   RowBox[{
   "point", " ", "functions", " ", "here", " ", "and", " ", "in", " ", 
    "other", " ", "works", " ", "appearing", " ", "in", " ", "the", " ", 
    "seed", " ", "CPWs"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745507313469545*^9, 3.745507324999309*^9}, {
  3.745507427687491*^9, 3.7455074292435417`*^9}, {3.745507465615075*^9, 
  3.745507555856451*^9}, {3.745508253357383*^9, 3.745508259013921*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "in", " ", "equations", " ", "below", " ", "the", " ", "factor", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "p"], " ", "appears", " ", "due", " ", "to", 
   " ", "permutation", " ", "of", " ", "bosons", " ", 
   RowBox[{"(", 
    RowBox[{"p", "=", "even"}], ")"}], " ", "or", " ", "fermions", " ", 
   RowBox[{"(", 
    RowBox[{"p", "=", "odd"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745508728898937*^9, 3.7455087518840733`*^9}, {
  3.745508848129924*^9, 3.745508848249221*^9}, {3.745508991813925*^9, 
  3.745509010645933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "the", " ", "primal", " ", "seed"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"difC", "=", 
     RowBox[{
      RowBox[{"\[Lambda]PrimalHere", " ", 
       RowBox[{
        RowBox[{"seedStructureC", "[", 
         RowBox[{"l", ",", "p"}], "]"}], "[", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "p"], "\[Lambda]PrimalOther", " ", 
          RowBox[{
           RowBox[{"seedStructureCother", "[", 
            RowBox[{"l", ",", "p"}], "]"}], "[", 
           RowBox[{
           "\[CapitalDelta]3", ",", "\[CapitalDelta]1", ",", 
            "\[CapitalDelta]2"}], "]"}]}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"difC", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"difC", "//", "denormalizeInvariants"}], "//", 
        "applyEFProperties"}], "//", "Simplify"}], "//", "PowerExpand"}], "//",
      "Simplify"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solutionC", "=", 
     RowBox[{"\[Lambda]PrimalOther", "\[Rule]", "\[Lambda]PrimalHere"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"difC", "/.", "solutionC"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7455076033006477`*^9, 3.74550767772022*^9}, {
  3.745508282381938*^9, 3.745508330849679*^9}, {3.7455083729199877`*^9, 
  3.745508419425919*^9}, {3.745508452347351*^9, 3.745508533724161*^9}, {
  3.7455086885068417`*^9, 3.745508727865253*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[Lambda]PrimalHere", "-", "\[Lambda]PrimalOther"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]], ")"}], "p"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "p", "-", "\[CapitalDelta]1", "-", 
      "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "p", "-", "\[CapitalDelta]1", "+", 
      "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
      "-", "\[CapitalDelta]3"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.745508516232102*^9, 3.7455085341224337`*^9}, {
   3.745508693904458*^9, 3.745508699067313*^9}, 3.745508759650931*^9, 
   3.745509173815277*^9, 3.7455614389713793`*^9, 3.745562521930702*^9, 
   3.745569717696043*^9, 3.7455748273299503`*^9, 3.7455754884257174`*^9, 
   3.7455783890801573`*^9, 3.745588662873732*^9, 3.745667484741206*^9, 
   3.7456693078210363`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745508516232102*^9, 3.7455085341224337`*^9}, {
   3.745508693904458*^9, 3.745508699067313*^9}, 3.745508759650931*^9, 
   3.745509173815277*^9, 3.7455614389713793`*^9, 3.745562521930702*^9, 
   3.745569717696043*^9, 3.7455748273299503`*^9, 3.7455754884257174`*^9, 
   3.7455783890801573`*^9, 3.745588662873732*^9, 3.745667484741206*^9, 
   3.745669307821868*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "the", " ", "dual", " ", "seed"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"difD", "=", 
     RowBox[{
      RowBox[{"\[Lambda]PrimalHere", " ", 
       RowBox[{
        RowBox[{"seedStructureD", "[", 
         RowBox[{"l", ",", "p"}], "]"}], "[", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "p"], "\[Lambda]PrimalOther", " ", 
          RowBox[{
           RowBox[{"seedStructureDother", "[", 
            RowBox[{"l", ",", "p"}], "]"}], "[", 
           RowBox[{
           "\[CapitalDelta]3", ",", "\[CapitalDelta]1", ",", 
            "\[CapitalDelta]2"}], "]"}]}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"difD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"difD", "//", "denormalizeInvariants"}], "//", 
        "applyEFProperties"}], "//", "Simplify"}], "//", "PowerExpand"}], "//",
      "Simplify"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solutionD", "=", 
     RowBox[{"\[Lambda]PrimalOther", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "p"], "\[Lambda]PrimalHere"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"difD", "/.", "solutionD"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.745508547535323*^9, 3.7455086062872*^9}, {
  3.745508653773892*^9, 3.7455086579810057`*^9}, {3.7455087633911743`*^9, 
  3.745508767501728*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[Lambda]PrimalHere", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "p"}]], " ", "\[Lambda]PrimalOther"}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]], ")"}], "p"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
      "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
      "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "p", "+", "\[CapitalDelta]1", "-", 
      "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7455085872683372`*^9, 3.745508606604265*^9}, {
   3.7455086542577543`*^9, 3.745508658387981*^9}, {3.7455087645635853`*^9, 
   3.745508767931079*^9}, 3.745509173964744*^9, 3.7455614393859053`*^9, 
   3.745562522080841*^9, 3.745569717846196*^9, 3.7455748274760027`*^9, 
   3.745575488578779*^9, 3.74557838941711*^9, 3.745588663018778*^9, 
   3.745667485171755*^9, 3.7456693079663773`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7455085872683372`*^9, 3.745508606604265*^9}, {
   3.7455086542577543`*^9, 3.745508658387981*^9}, {3.7455087645635853`*^9, 
   3.745508767931079*^9}, 3.745509173964744*^9, 3.7455614393859053`*^9, 
   3.745562522080841*^9, 3.745569717846196*^9, 3.7455748274760027`*^9, 
   3.745575488578779*^9, 3.74557838941711*^9, 3.745588663018778*^9, 
   3.745667485171755*^9, 3.7456693079790707`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Fermion structures", "Subsection",
 CellChangeTimes->{{3.744722464550049*^9, 3.744722467614435*^9}, {
  3.744791472700994*^9, 3.744791473288978*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"\[Psi]", " ", "is", " ", "in", " ", "representation", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "0"}], ")"}]}], ";", " ", 
   RowBox[{
    OverscriptBox["\[Psi]", "_"], " ", "is", " ", "in", " ", "representation",
     " ", 
    RowBox[{"(", 
     RowBox[{"0", ",", "1"}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.744791557654359*^9, 3.744791607052648*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"<", 
    RowBox[{
     OverscriptBox["\[Psi]", "_"], "\[Psi]O"}], ">"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"structuresNoKinematicsA", "=", 
     RowBox[{
      RowBox[{"n3ListStructures", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}], "]"}], "//", "Reverse"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kinematicsA", "=", 
     RowBox[{"n3KinematicFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"structuresA", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"kinematicsA", " ", "structuresNoKinematicsA"}], "//", 
      "denormalizeInvariants"}], "//", "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.726921166425349*^9, 3.726921172705906*^9}, {
  3.726921248804886*^9, 3.726921257805833*^9}, {3.7269212929189377`*^9, 
  3.726921368216612*^9}, {3.727000177750527*^9, 3.727000313450729*^9}, {
  3.727001530828467*^9, 3.727001555167151*^9}, {3.727350775283703*^9, 
  3.7273508082*^9}, {3.727350905204026*^9, 3.7273509100961237`*^9}, {
  3.744791517534296*^9, 3.7447915352803164`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], " ", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.726921173748898*^9, 3.726921258613701*^9, {3.7269213484484053`*^9, 
   3.7269213689818983`*^9}, {3.727000222606062*^9, 3.727000238578969*^9}, 
   3.727000319533766*^9, 3.727001555745187*^9, 3.7270087345069647`*^9, 
   3.727011664412262*^9, 3.727105552340062*^9, 3.72719652933602*^9, {
   3.7272562857196703`*^9, 3.727256297419116*^9}, 3.727259198537812*^9, 
   3.727265999054078*^9, 3.727268648849711*^9, {3.72728703194483*^9, 
   3.7272870733484077`*^9}, 3.727349984515224*^9, {3.727350775698675*^9, 
   3.727350808549184*^9}, 3.727350840746396*^9, {3.72735090575918*^9, 
   3.727350910506524*^9}, 3.727351109730455*^9, 3.72735289318239*^9, 
   3.727353017462023*^9, 3.72735843270189*^9, 3.727592226625638*^9, 
   3.72762210957605*^9, 3.72769643891152*^9, 3.743499389204818*^9, 
   3.744722296387355*^9, {3.74479151871098*^9, 3.744791535993297*^9}, 
   3.7448032088599043`*^9, 3.7448078548838882`*^9, 3.744810940082999*^9, 
   3.7448118591207323`*^9, 3.7448170058242903`*^9, 3.744892627665745*^9, 
   3.744894512516303*^9, 3.74489614393538*^9, 3.74492122378353*^9, 
   3.744921380365937*^9, 3.745057573804296*^9, 3.745059642366046*^9, 
   3.745060537221278*^9, 3.745061247368252*^9, 3.745063424617136*^9, 
   3.7450638519937363`*^9, 3.745069657845141*^9, 3.7450699564943666`*^9, 
   3.745072253190488*^9, 3.745304492358985*^9, 3.745322573228929*^9, 
   3.7453287045209303`*^9, 3.745329286943326*^9, 3.74550917405544*^9, 
   3.745561439558854*^9, 3.7455625221687727`*^9, 3.7455697180052223`*^9, 
   3.745574827558765*^9, 3.745575488680647*^9, 3.745578389582417*^9, 
   3.745588663099531*^9, 3.7456674853402863`*^9, 3.745669308045363*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"<", "\[Psi]\[Psi]O", ">"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"structuresNoKinematicsB", "=", 
     RowBox[{
      RowBox[{"n3ListStructures", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}], "]"}], "//", "Reverse"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kinematicsB", "=", 
     RowBox[{"n3KinematicFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"structuresB", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"kinematicsB", " ", "structuresNoKinematicsB"}], "//", 
      "denormalizeInvariants"}], "//", "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.727000322427451*^9, 3.727000343835801*^9}, {
   3.727001569935272*^9, 3.7270015868311243`*^9}, 3.727350912894661*^9, 
   3.7447915404410143`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox["K", 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox["K", 
     RowBox[{"{", "2", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.727001587320681*^9, 3.72701035329643*^9, 3.7270116659024067`*^9, 
   3.727105552393064*^9, 3.727196535481501*^9, {3.727256287030616*^9, 
   3.727256298317274*^9}, 3.727259199332342*^9, 3.727265999862858*^9, 
   3.727268649559832*^9, 3.727287033146039*^9, 3.727287074442875*^9, 
   3.7273499871512823`*^9, 3.727350843126932*^9, 3.7273509132557*^9, 
   3.727351110613901*^9, 3.7273528941595697`*^9, 3.727358435375993*^9, 
   3.727592226738638*^9, 3.727622111036566*^9, 3.727696440116303*^9, 
   3.7434993901631937`*^9, 3.744722300948909*^9, 3.744791542016659*^9, 
   3.7448032089530487`*^9, 3.7448078549782124`*^9, 3.744810940183783*^9, 
   3.744811859196707*^9, 3.744817006006195*^9, 3.744892627760562*^9, 
   3.744894512615053*^9, 3.744896144015074*^9, 3.7449212239143476`*^9, 
   3.7449213804394617`*^9, 3.745057573879521*^9, 3.7450596425373373`*^9, 
   3.7450605373011227`*^9, 3.7450612474449883`*^9, 3.745063424737934*^9, 
   3.7450638521389008`*^9, 3.745069657991972*^9, 3.745069956572979*^9, 
   3.745072253349676*^9, 3.7453044924404984`*^9, 3.745322573308404*^9, 
   3.745328704596752*^9, 3.74532928701768*^9, 3.745509174140531*^9, 
   3.7455614397268257`*^9, 3.745562522252777*^9, 3.7455697181302233`*^9, 
   3.745574827635426*^9, 3.745575488758025*^9, 3.745578389752448*^9, 
   3.745588663179927*^9, 3.745667485409223*^9, 3.745669308113296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"<", 
    RowBox[{"\[Psi]", 
     OverscriptBox["\[Psi]", "_"], "O"}], ">"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"structuresNoKinematicsC", "=", 
     RowBox[{
      RowBox[{"n3ListStructures", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}], "]"}], "//", "Reverse"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kinematicsC", "=", 
     RowBox[{"n3KinematicFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"structuresC", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"kinematicsC", " ", "structuresNoKinematicsC"}], "//", 
      "denormalizeInvariants"}], "//", "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.726921166425349*^9, 3.726921172705906*^9}, {
   3.726921248804886*^9, 3.726921257805833*^9}, {3.7269212929189377`*^9, 
   3.726921368216612*^9}, {3.727000177750527*^9, 3.727000313450729*^9}, {
   3.727000376333308*^9, 3.727000400613449*^9}, {3.727001591252881*^9, 
   3.727001602201646*^9}, 3.727350890659684*^9, 3.7447915483443213`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]], " ", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "-", "\[CapitalDelta]3"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.726921173748898*^9, 3.726921258613701*^9, {3.7269213484484053`*^9, 
   3.7269213689818983`*^9}, {3.727000222606062*^9, 3.727000238578969*^9}, 
   3.727000319533766*^9, 3.727000413457288*^9, 3.727001603137865*^9, 
   3.727105552451901*^9, 3.727196583895084*^9, 3.727256299373933*^9, 
   3.7272592004453697`*^9, 3.7272660006731863`*^9, 3.727268650474581*^9, 
   3.7272870341511917`*^9, 3.727287075760275*^9, 3.727349989662408*^9, 
   3.727350844275478*^9, {3.727350891065461*^9, 3.727350915699685*^9}, 
   3.7273511125547123`*^9, 3.727352895194619*^9, 3.727358439223233*^9, 
   3.727592226878316*^9, 3.727622112166926*^9, 3.727696442025128*^9, 
   3.7434993909873247`*^9, 3.744722308913088*^9, 3.7447915499771547`*^9, 
   3.744803209008107*^9, 3.744807855027484*^9, 3.744810940239702*^9, 
   3.744811859236783*^9, 3.744817006111435*^9, 3.744892627815518*^9, 
   3.74489451269075*^9, 3.7448961440570297`*^9, 3.744921224016993*^9, 
   3.744921380474828*^9, 3.745057573920269*^9, 3.745059642690734*^9, 
   3.745060537343542*^9, 3.745061247485149*^9, 3.745063424779704*^9, 
   3.7450638522623987`*^9, 3.745069658123232*^9, 3.745069956618347*^9, 
   3.745072253473386*^9, 3.745304492481111*^9, 3.745322573347692*^9, 
   3.745328704635812*^9, 3.745329287054138*^9, 3.745509174184586*^9, 
   3.745561439958853*^9, 3.745562522299416*^9, 3.745569718235902*^9, 
   3.745574827677446*^9, 3.745575488823634*^9, 3.745578389884807*^9, 
   3.7455886632222424`*^9, 3.74566748553421*^9, 3.745669308157187*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Properties of weight-shifting operators", "Chapter",
 CellChangeTimes->{{3.72534812115199*^9, 3.725348131746833*^9}}],

Cell[CellGroupData[{

Cell["Bubble coefficients", "Subchapter",
 CellChangeTimes->{{3.724490079813435*^9, 3.724490080887392*^9}, {
   3.7253674806467953`*^9, 3.725367481081862*^9}, {3.744469673852844*^9, 
   3.744469675849772*^9}, 3.744623202770226*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoPS", "=", 
   RowBox[{"twoPointStructureFuture", "[", 
    RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.744790195303793*^9, 3.7447902140976057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficient1", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficient1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"+", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.724490113139081*^9, 3.724490223982294*^9}, 
   3.724490334369771*^9, {3.7244924109989243`*^9, 3.724492412006016*^9}, {
   3.724637363771798*^9, 3.724637364975813*^9}, {3.724648236013674*^9, 
   3.724648257673697*^9}, 3.7246483282773952`*^9, {3.724648377550955*^9, 
   3.724648388972137*^9}, {3.7246484248076468`*^9, 3.724648425190761*^9}, 
   3.72641198065543*^9, {3.744469946085387*^9, 3.7444699467665854`*^9}, {
   3.7446256114260073`*^9, 3.7446256362656527`*^9}, {3.7446256704344473`*^9, 
   3.744625693443605*^9}, 3.744625746471898*^9, {3.7446257884230347`*^9, 
   3.7446257912180443`*^9}, {3.744790219411083*^9, 3.744790222038707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "lb", " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.724490159440611*^9, 3.724490224830906*^9}, 
   3.72449056306318*^9, 3.7244906629299183`*^9, 3.7244924133983*^9, 
   3.724602653696381*^9, {3.724637355044191*^9, 3.724637375611915*^9}, 
   3.724642872080739*^9, 3.724648095439117*^9, 3.7246482848747063`*^9, 
   3.724648389896995*^9, 3.724648437832302*^9, 3.72464848230719*^9, 
   3.724653483469812*^9, 3.726410518026203*^9, 3.726412008883322*^9, 
   3.727095676169653*^9, 3.727105522127244*^9, 3.727258636906355*^9, 
   3.727268599768067*^9, 3.7272912650534563`*^9, 3.7273498102656527`*^9, 
   3.727351058840819*^9, 3.72735833160912*^9, 3.727592183578951*^9, 
   3.727622029684903*^9, 3.727696324122362*^9, 3.743499364541689*^9, 
   3.744469654853785*^9, 3.744469717547296*^9, 3.744470013952917*^9, 
   3.744470972390213*^9, 3.744471231105586*^9, 3.744478481827393*^9, 
   3.744534707295102*^9, 3.7446103140480337`*^9, 3.74461166537335*^9, {
   3.744625642897189*^9, 3.7446256952473173`*^9}, 3.744626026824839*^9, 
   3.7446265245358953`*^9, 3.744626570823604*^9, 3.7446269063269863`*^9, 
   3.744627280773011*^9, 3.744630672917905*^9, 3.744635032195807*^9, 
   3.744635946977497*^9, 3.744638652987691*^9, 3.7446393107868958`*^9, 
   3.744642193901957*^9, 3.744646531234215*^9, 3.744647607136641*^9, {
   3.744790261840868*^9, 3.744790269308261*^9}, 3.744791282318986*^9, 
   3.744803177550542*^9, 3.744807861009294*^9, 3.7448109549428864`*^9, 
   3.7448118701851387`*^9, 3.7448170116075706`*^9, 3.744894518634143*^9, 
   3.744896158771715*^9, 3.744921226493362*^9, 3.744921383969632*^9, 
   3.7450578868212147`*^9, 3.74505964323099*^9, 3.745060537632539*^9, 
   3.745061250548791*^9, 3.745063425297154*^9, 3.7450638526407757`*^9, 
   3.745069658638932*^9, 3.7450699568616657`*^9, 3.745072253898967*^9, 
   3.745328704870871*^9, 3.7453292872842903`*^9, 3.7455091763011923`*^9, 
   3.745561441302856*^9, 3.745562525326457*^9, 3.7455697300175667`*^9, 
   3.7455748307053347`*^9, 3.7455754901007547`*^9, 3.74557839032961*^9, 
   3.745588663447728*^9, 3.745667486131501*^9, 3.7456693120526857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficient2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficient2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"+", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
            RowBox[{"+", "1"}]}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.724491346631371*^9, 3.72449135378687*^9}, {
   3.724492417479501*^9, 3.724492418550593*^9}, 3.724637376800186*^9, {
   3.724648396190543*^9, 3.724648429832345*^9}, 3.7264119830893307`*^9, {
   3.7444699484933853`*^9, 3.744469950297655*^9}, {3.744625700729227*^9, 
   3.744625701431831*^9}, {3.74462574346432*^9, 3.744625801092718*^9}, {
   3.74479022443468*^9, 3.744790226205942*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "lb"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "l", "-", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.724491354700757*^9, 3.72449241960107*^9, 3.724602654062429*^9, {
   3.7246373552698393`*^9, 3.724637377507448*^9}, 3.724648095668023*^9, 
   3.72464828594567*^9, {3.724648414767653*^9, 3.7246484384996347`*^9}, 
   3.7246484824445553`*^9, 3.724653483662483*^9, 3.7264105183380632`*^9, 
   3.726412009109748*^9, 3.727095676375785*^9, 3.72710552230472*^9, 
   3.727258637102235*^9, 3.727268599952873*^9, 3.727291265250381*^9, 
   3.727349810536858*^9, 3.72735105901735*^9, 3.727358331791009*^9, 
   3.72759218388953*^9, 3.727622029971052*^9, 3.727696324409172*^9, 
   3.74349936481254*^9, 3.7444696551595907`*^9, 3.744469717737631*^9, 
   3.744470014162271*^9, 3.744470972605732*^9, 3.7444712312758617`*^9, 
   3.744478482105694*^9, 3.744534707467099*^9, 3.744610314362933*^9, 
   3.74461166554961*^9, {3.744625768060419*^9, 3.7446257746654243`*^9}, 
   3.744626027060096*^9, 3.744626524698719*^9, 3.744626570999305*^9, 
   3.744626906484002*^9, 3.7446272809268723`*^9, 3.7446306732889977`*^9, 
   3.7446350323480062`*^9, 3.744635947228539*^9, 3.744638653143527*^9, 
   3.744639310954281*^9, 3.744642194216969*^9, 3.744646531545229*^9, 
   3.7446476074619503`*^9, {3.744790262707325*^9, 3.7447902694327183`*^9}, 
   3.744791282560166*^9, 3.7448031778063307`*^9, 3.7448078611482487`*^9, 
   3.7448109550904903`*^9, 3.744811870319737*^9, 3.744817011890877*^9, 
   3.744894518784185*^9, 3.7448961589124928`*^9, 3.74492122676972*^9, 
   3.744921384124275*^9, 3.7450578869556704`*^9, 3.745059643588154*^9, 
   3.7450605377805777`*^9, 3.7450612506902533`*^9, 3.745063425559474*^9, 
   3.745063852899517*^9, 3.7450696588980837`*^9, 3.745069957009284*^9, 
   3.745072254199222*^9, 3.745328705022332*^9, 3.74532928743183*^9, 
   3.74550917644944*^9, 3.7455614415459223`*^9, 3.7455625254734287`*^9, 
   3.745569730160761*^9, 3.745574830849497*^9, 3.745575490247651*^9, 
   3.745578390647435*^9, 3.7455886636284847`*^9, 3.7456674864523153`*^9, 
   3.745669312203351*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficient3", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficient3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.724491364320695*^9, 3.72449138017603*^9}, {
   3.724492421224257*^9, 3.724492423361556*^9}, 3.7246373792697144`*^9, {
   3.7246484011988573`*^9, 3.724648432456593*^9}, 3.72641198510734*^9, {
   3.744469951984241*^9, 3.744469954087566*^9}, {3.744625703411866*^9, 
   3.7446257041649027`*^9}, {3.744625802830964*^9, 3.744625858690701*^9}, {
   3.7447902283338213`*^9, 3.744790230193828*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.724491381114311*^9, 3.724492423986855*^9, 3.72460265471767*^9, {
   3.7246373554578857`*^9, 3.724637379779554*^9}, 3.724648095863118*^9, 
   3.724648286732288*^9, {3.724648417341659*^9, 3.724648439409327*^9}, 
   3.724648482655423*^9, 3.724653483924041*^9, 3.7264105186901407`*^9, 
   3.726412009391333*^9, 3.727095676611575*^9, 3.727105522549707*^9, 
   3.727258637362317*^9, 3.727268600215777*^9, 3.72729126554524*^9, 
   3.727349810888776*^9, 3.727351059277954*^9, 3.7273583320384407`*^9, 
   3.727592184249942*^9, 3.727622030511291*^9, 3.7276963248886223`*^9, 
   3.743499365260065*^9, 3.7444696555856867`*^9, 3.744469718015277*^9, 
   3.7444700144372997`*^9, 3.744470972960923*^9, 3.7444712314995823`*^9, 
   3.744478482453108*^9, 3.744534707763286*^9, 3.744610314782433*^9, 
   3.7446116658025837`*^9, 3.744625864308688*^9, 3.744626027350646*^9, 
   3.744626524959363*^9, 3.744626571227674*^9, 3.744626906763042*^9, 
   3.7446272811693707`*^9, 3.744630673652792*^9, 3.744635032602865*^9, 
   3.744635947564476*^9, 3.7446386534101267`*^9, 3.7446393111740437`*^9, 
   3.744642194555373*^9, 3.7446465318849373`*^9, 3.744647607861858*^9, {
   3.744790263630683*^9, 3.744790269683998*^9}, 3.744791282768311*^9, 
   3.7448031780398073`*^9, 3.744807861360922*^9, 3.744810955312393*^9, 
   3.7448118705616302`*^9, 3.744817012123266*^9, 3.744894519051057*^9, 
   3.7448961591674833`*^9, 3.744921227110888*^9, 3.744921384337758*^9, 
   3.7450578871606407`*^9, 3.745059643874754*^9, 3.745060538061549*^9, 
   3.745061250903194*^9, 3.745063425784462*^9, 3.745063853240841*^9, 
   3.745069659172511*^9, 3.745069957278158*^9, 3.745072254501629*^9, 
   3.7453287052850847`*^9, 3.745329287706238*^9, 3.7455091766668*^9, 
   3.745561441819985*^9, 3.745562525692761*^9, 3.7455697303882*^9, 
   3.745574831071601*^9, 3.745575490488976*^9, 3.745578390943891*^9, 
   3.7455886638813343`*^9, 3.745667486740849*^9, 3.745669312487481*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficient4", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficient4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], 
     StyleBox["twoPS",
      FontWeight->"Plain"]], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.72449139475073*^9, 3.724491459559299*^9}, {
   3.724492426488573*^9, 3.724492427723505*^9}, 3.724637381655733*^9, {
   3.724648406196683*^9, 3.724648435402722*^9}, 3.726411987905792*^9, {
   3.744469956223959*^9, 3.744469958143849*^9}, {3.744625706910789*^9, 
   3.74462570777736*^9}, {3.744625806103067*^9, 3.744625807515231*^9}, {
   3.744625878639957*^9, 3.744625897080778*^9}, {3.744790234037016*^9, 
   3.74479023583144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "l"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", "l", "-", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"8", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7244914121259413`*^9, {3.724491442587839*^9, 3.724491460499465*^9}, 
   3.724492428362666*^9, 3.724602655516199*^9, {3.7246373558350058`*^9, 
   3.724637382761319*^9}, 3.724648096231503*^9, 3.724648287740703*^9, {
   3.724648419777713*^9, 3.724648440570323*^9}, 3.724648483225984*^9, 
   3.724653484565013*^9, 3.726410519547647*^9, 3.726412010046158*^9, 
   3.7270956772050962`*^9, 3.72710552310641*^9, 3.7272586379711447`*^9, 
   3.727268600820006*^9, 3.727291266186542*^9, 3.72734981163129*^9, 
   3.727351059881089*^9, 3.727358332626666*^9, 3.7275921850006123`*^9, 
   3.727622031171699*^9, 3.727696325548658*^9, 3.743499366187805*^9, 
   3.7444696565192213`*^9, 3.744469718569455*^9, 3.744470014962297*^9, 
   3.744470973546383*^9, 3.744471232061151*^9, 3.744478483028129*^9, 
   3.744534708306383*^9, 3.744610315557631*^9, 3.7446116664925337`*^9, 
   3.744625903489395*^9, 3.744626027955418*^9, 3.74462652554706*^9, 
   3.744626571836533*^9, 3.744626907346754*^9, 3.744627281765738*^9, 
   3.744630674236953*^9, 3.744635033266778*^9, 3.744635948285499*^9, 
   3.744638654030683*^9, 3.744639311750803*^9, 3.744642195061504*^9, 
   3.744646532508107*^9, 3.744647608449313*^9, {3.744790264995701*^9, 
   3.744790270288121*^9}, 3.744791283338978*^9, 3.7448031786305428`*^9, 
   3.7448078618476057`*^9, 3.744810955817698*^9, 3.7448118710643663`*^9, 
   3.744817012781781*^9, 3.744894519573092*^9, 3.744896159748543*^9, 
   3.744921227713476*^9, 3.7449213848413553`*^9, 3.74505788765839*^9, 
   3.745059644483786*^9, 3.7450605386098948`*^9, 3.745061251409864*^9, 
   3.74506342637155*^9, 3.745063853839072*^9, 3.745069659843972*^9, 
   3.745069957843173*^9, 3.745072255110224*^9, 3.7453287058635902`*^9, 
   3.745329288241158*^9, 3.7455091772513866`*^9, 3.745561442424183*^9, 
   3.745562526251615*^9, 3.745569730876788*^9, 3.745574831633731*^9, 
   3.745575491040429*^9, 3.7455783915425987`*^9, 3.74558866449221*^9, 
   3.745667487354371*^9, 3.745669313058466*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficientBar1", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficientBar1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
            RowBox[{"+", "1"}]}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.724490113139081*^9, 3.724490223982294*^9}, 
   3.724490334369771*^9, {3.7244924109989243`*^9, 3.724492412006016*^9}, {
   3.724637363771798*^9, 3.724637364975813*^9}, {3.724648236013674*^9, 
   3.724648257673697*^9}, {3.726411990236146*^9, 3.726411990518124*^9}, {
   3.7444699606069527`*^9, 3.744469983676402*^9}, {3.7446257108527403`*^9, 
   3.7446257133459272`*^9}, {3.7446258131844788`*^9, 
   3.7446258139142237`*^9}, {3.7446259152240868`*^9, 3.744625963416444*^9}, {
   3.7447902385218277`*^9, 3.7447902404442863`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "lb"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"8", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.724490159440611*^9, 3.724490224830906*^9}, 
   3.72449056306318*^9, 3.7244906629299183`*^9, 3.7244924133983*^9, 
   3.724602653696381*^9, {3.724637355044191*^9, 3.724637375611915*^9}, 
   3.724642872080739*^9, 3.724648095439117*^9, 3.7246482848747063`*^9, 
   3.7246484461050987`*^9, 3.724648478096938*^9, 3.724656134438218*^9, 
   3.726410516151062*^9, 3.726412010714302*^9, 3.727095677759882*^9, 
   3.727105523630529*^9, 3.727258638555695*^9, 3.727268601360177*^9, 
   3.727291266777709*^9, 3.727349812459161*^9, 3.727351060410437*^9, 
   3.727358333162525*^9, 3.727592186118452*^9, 3.727622032000201*^9, 
   3.7276963263794727`*^9, 3.7434993670572987`*^9, 3.744469719163081*^9, 
   3.744470015452466*^9, 3.74447097411831*^9, 3.744471232562026*^9, 
   3.744478483551544*^9, 3.744534708824523*^9, 3.744610316136025*^9, 
   3.7446116669873867`*^9, 3.7446259920400476`*^9, 3.744626028525845*^9, 
   3.7446265260445337`*^9, 3.744626572296229*^9, 3.7446269079261*^9, 
   3.744627282337673*^9, 3.744630674871715*^9, 3.744635033731148*^9, 
   3.744635948954599*^9, 3.7446386545072403`*^9, 3.7446393122356577`*^9, 
   3.744642195684333*^9, 3.744646533143705*^9, 3.7446476090680723`*^9, 
   3.744790270910471*^9, 3.744791284036458*^9, 3.744803179263914*^9, 
   3.744807862296217*^9, 3.744810956400462*^9, 3.7448118715353613`*^9, 
   3.744817013409512*^9, 3.7448945200299063`*^9, 3.744896160260538*^9, 
   3.7449212283477497`*^9, 3.744921385361494*^9, 3.745057888116168*^9, 
   3.745059645891179*^9, 3.745060540081419*^9, 3.745061251888322*^9, 
   3.745063426986238*^9, 3.7450638547827063`*^9, 3.745069660883339*^9, 
   3.745069958298517*^9, 3.7450722557494164`*^9, 3.7453287063005447`*^9, 
   3.745329288662509*^9, 3.745509177797826*^9, 3.7455614430788317`*^9, 
   3.745562526809959*^9, 3.7455697313449793`*^9, 3.745574832966633*^9, 
   3.745575491520896*^9, 3.745578392124354*^9, 3.745588665110394*^9, 
   3.745667487914715*^9, 3.745669313674345*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficientBar2", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficientBar2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.724491346631371*^9, 3.72449135378687*^9}, {
   3.724492417479501*^9, 3.724492418550593*^9}, 3.724637376800186*^9, {
   3.7264119926824217`*^9, 3.726411994049959*^9}, {3.744469971373143*^9, 
   3.7444699884995604`*^9}, {3.744625715884767*^9, 3.7446257187011967`*^9}, {
   3.744625817781979*^9, 3.744625818873343*^9}, {3.7446259196063833`*^9, 
   3.744625965810569*^9}, {3.7447902438265867`*^9, 3.7447902455787573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "lb", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6"}], "-", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.724491354700757*^9, 3.72449241960107*^9, 3.724602654062429*^9, {
   3.7246373552698393`*^9, 3.724637377507448*^9}, 3.724648095668023*^9, 
   3.72464828594567*^9, 3.7246484463027287`*^9, 3.7246484782828712`*^9, 
   3.724656134670542*^9, 3.726410516607156*^9, 3.7264120110053062`*^9, 
   3.7270956780137043`*^9, 3.7271055238552303`*^9, 3.727258638784457*^9, 
   3.727268601601441*^9, 3.727291267025837*^9, 3.727349812838751*^9, 
   3.727351060640214*^9, 3.727358333395784*^9, 3.7275921864328623`*^9, 
   3.7276220323130493`*^9, 3.7276963266664257`*^9, 3.743499367374004*^9, 
   3.7444697193631983`*^9, 3.744470015659216*^9, 3.74447097432376*^9, 
   3.7444712327645617`*^9, 3.7444784837642403`*^9, 3.744534709027535*^9, 
   3.744610316527264*^9, 3.744611667190535*^9, 3.744625993994658*^9, 
   3.7446260288055*^9, 3.744626526238174*^9, 3.74462657250264*^9, 
   3.744626908118144*^9, 3.744627282574346*^9, 3.744630675187549*^9, 
   3.7446350339378357`*^9, 3.7446359492425823`*^9, 3.744638654725707*^9, 
   3.744639312445827*^9, 3.744642195972104*^9, 3.744646533462044*^9, 
   3.744647609664228*^9, 3.7447902711259327`*^9, 3.7447912843771963`*^9, 
   3.744803179499465*^9, 3.7448078624804077`*^9, 3.744810956592095*^9, 
   3.744811871763362*^9, 3.7448170136907263`*^9, 3.7448945202665052`*^9, 
   3.744896160490982*^9, 3.744921228607223*^9, 3.744921385590455*^9, 
   3.745057888349002*^9, 3.745059646345636*^9, 3.745060540313725*^9, 
   3.745061252100185*^9, 3.745063427252347*^9, 3.7450638552562313`*^9, 
   3.745069661241591*^9, 3.7450699585827503`*^9, 3.7450722560391693`*^9, 
   3.745328706494471*^9, 3.745329288853915*^9, 3.745509178034646*^9, 
   3.745561444135727*^9, 3.745562527382824*^9, 3.7455697320071707`*^9, 
   3.745574833200585*^9, 3.745575491730487*^9, 3.745578392373295*^9, 
   3.745588665311029*^9, 3.745667488183483*^9, 3.745669314045167*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficientBar3", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficientBar3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"+", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.724491364320695*^9, 3.72449138017603*^9}, {
   3.724492421224257*^9, 3.724492423361556*^9}, 3.7246373792697144`*^9, {
   3.726411995647039*^9, 3.726411995925956*^9}, {3.7444699916968*^9, 
   3.7444699932381144`*^9}, {3.744625721768579*^9, 3.744625727301128*^9}, {
   3.744625821560858*^9, 3.744625823356736*^9}, {3.744625921616045*^9, 
   3.744625968543705*^9}, {3.7447902482996387`*^9, 3.744790250727046*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "l"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.724491381114311*^9, 3.724492423986855*^9, 3.72460265471767*^9, {
   3.7246373554578857`*^9, 3.724637379779554*^9}, 3.724648095863118*^9, 
   3.724648286732288*^9, 3.724648446443137*^9, 3.724648478422213*^9, 
   3.72465613484648*^9, 3.7264105168752537`*^9, 3.726412011232987*^9, 
   3.727095678178804*^9, 3.727105524026223*^9, 3.727258638954767*^9, 
   3.7272686017680597`*^9, 3.727291267218334*^9, 3.727349813094924*^9, 
   3.727351060809957*^9, 3.7273583335708847`*^9, 3.727592186719223*^9, 
   3.7276220326732063`*^9, 3.727696327007311*^9, 3.7434993677199507`*^9, 
   3.744469719522141*^9, 3.7444700158213873`*^9, 3.744470974496258*^9, 
   3.744471232921369*^9, 3.744478483934771*^9, 3.744534709188298*^9, 
   3.744610316854353*^9, 3.744611667356697*^9, {3.7446260011076393`*^9, 
   3.7446260289942636`*^9}, 3.744626526401636*^9, 3.744626572669142*^9, 
   3.744626908286992*^9, 3.744627282747177*^9, 3.7446306754533997`*^9, 
   3.7446350341014137`*^9, 3.7446359494994097`*^9, 3.744638654878475*^9, 
   3.7446393125870037`*^9, 3.7446421961423407`*^9, 3.744646533721781*^9, 
   3.7446476100777893`*^9, 3.7447902712765102`*^9, 3.744791284712873*^9, 
   3.7448031797505713`*^9, 3.744807862622641*^9, 3.744810956774365*^9, 
   3.744811871915*^9, 3.744817013959902*^9, 3.744894520453656*^9, 
   3.74489616063984*^9, 3.744921228852816*^9, 3.7449213857421713`*^9, 
   3.745057888506926*^9, 3.74505964658221*^9, 3.745060540456545*^9, 
   3.745061252247417*^9, 3.745063427503409*^9, 3.745063855538494*^9, 
   3.745069661480584*^9, 3.745069958756466*^9, 3.745072256327504*^9, 
   3.745328707521253*^9, 3.745329289001471*^9, 3.745509178196034*^9, 
   3.745561444466219*^9, 3.745562527573131*^9, 3.74556973221983*^9, 
   3.745574833346884*^9, 3.7455754918798122`*^9, 3.745578392623024*^9, 
   3.745588665482294*^9, 3.745667488442993*^9, 3.745669314246284*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "bubbleCoefficientBar4", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bubbleCoefficientBar4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"twoPS", "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"+", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"1", ",", "a"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
      "applyEFProperties"}], "twoPS"], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.72449139475073*^9, 3.724491459559299*^9}, {
   3.724492426488573*^9, 3.724492427723505*^9}, 3.724637381655733*^9, {
   3.726411997435505*^9, 3.726411997729973*^9}, {3.744469996293254*^9, 
   3.744469998394607*^9}, {3.744625730864037*^9, 3.744625734177157*^9}, {
   3.744625825224337*^9, 3.744625827180623*^9}, {3.744625923289092*^9, 
   3.7446259731321373`*^9}, {3.744790254273265*^9, 3.744790257479453*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "l", "-", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7244914121259413`*^9, {3.724491442587839*^9, 3.724491460499465*^9}, 
   3.724492428362666*^9, 3.724602655516199*^9, {3.7246373558350058`*^9, 
   3.724637382761319*^9}, 3.724648096231503*^9, 3.724648287740703*^9, 
   3.7246484467968893`*^9, 3.724648478716381*^9, 3.724656135205968*^9, 
   3.726410517344982*^9, 3.72641201191194*^9, 3.7270956785042458`*^9, 
   3.727105524363566*^9, 3.7272586392893457`*^9, 3.7272686021351547`*^9, 
   3.7272912676208487`*^9, 3.727349813495716*^9, 3.727351061208645*^9, 
   3.727358333976636*^9, 3.7275921872546864`*^9, 3.727622033085807*^9, 
   3.727696327478374*^9, 3.743499368180128*^9, 3.744469719848074*^9, 
   3.7444700161350937`*^9, 3.744470974808341*^9, 3.744471233270507*^9, 
   3.744478484260541*^9, 3.744534709511325*^9, 3.744610317240635*^9, 
   3.744611667695449*^9, {3.744626004549515*^9, 3.7446260292960577`*^9}, 
   3.7446265267457933`*^9, 3.744626572993312*^9, 3.744626908641425*^9, 
   3.7446272830733147`*^9, 3.744630675860632*^9, 3.744635034434698*^9, 
   3.744635949889585*^9, 3.744638655232209*^9, 3.74463931288407*^9, 
   3.744642197137754*^9, 3.7446465342182493`*^9, 3.744647610483911*^9, 
   3.744790271577479*^9, 3.744791285086709*^9, 3.744803180170992*^9, 
   3.74480786291584*^9, 3.744810957133728*^9, 3.744811872235156*^9, 
   3.744817015534801*^9, 3.744894520786212*^9, 3.7448961609533*^9, 
   3.744921229262961*^9, 3.744921386038025*^9, 3.745057888800686*^9, 
   3.745059646895822*^9, 3.745060540835091*^9, 3.745061252547229*^9, 
   3.745063427948228*^9, 3.745063855869603*^9, 3.745069661796339*^9, 
   3.745069959090004*^9, 3.745072256815401*^9, 3.745328707855446*^9, 
   3.745329289293365*^9, 3.745509178595127*^9, 3.745561444840331*^9, 
   3.745562527866631*^9, 3.74556973254613*^9, 3.745574833637557*^9, 
   3.7455754921673*^9, 3.745578393172806*^9, 3.745588665806612*^9, 
   3.745667488871517*^9, 3.745669314549314*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "relations", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.744478447616247*^9, 3.744478452645404*^9}, {
  3.744626083273431*^9, 3.74462608469949*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bubbleCoefficient1", "-", 
   RowBox[{"(", 
    RowBox[{"bubbleCoefficientBar4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bubbleCoefficient2", "-", 
   RowBox[{"(", 
    RowBox[{"bubbleCoefficientBar3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bubbleCoefficient3", "-", 
   RowBox[{"(", 
    RowBox[{"bubbleCoefficientBar2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bubbleCoefficient4", "-", 
   RowBox[{"(", 
    RowBox[{"bubbleCoefficientBar1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7444784591254883`*^9, 3.744478509070898*^9}, {
  3.744626037808486*^9, 3.744626078956559*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744478484322632*^9, 3.744478510487277*^9}, 
   3.744534709560865*^9, 3.744610317634995*^9, 3.744611667730592*^9, {
   3.7446260293575983`*^9, 3.744626079663952*^9}, 3.744626526788435*^9, 
   3.744626573035021*^9, 3.744626908755406*^9, 3.744627283104988*^9, 
   3.744630676219043*^9, 3.74463503446518*^9, 3.7446359500546093`*^9, 
   3.744638655266756*^9, 3.7446393129192953`*^9, 3.744642197489128*^9, 
   3.744646534306656*^9, 3.744647610746304*^9, 3.744790271638727*^9, 
   3.744791285237535*^9, 3.744803180333922*^9, 3.744807862958151*^9, 
   3.744810957193451*^9, 3.744811872264477*^9, 3.7448170158709183`*^9, 
   3.744894520832612*^9, 3.744896161117399*^9, 3.74492123011525*^9, 
   3.744921386086259*^9, 3.745057888839345*^9, 3.7450596471257763`*^9, 
   3.7450605408617353`*^9, 3.745061252581142*^9, 3.745063428101089*^9, 
   3.745063856090528*^9, 3.745069662070673*^9, 3.745069959130563*^9, 
   3.7450722569866133`*^9, 3.7453287078841143`*^9, 3.74532928932032*^9, 
   3.745509178653113*^9, 3.745561444984949*^9, 3.745562527897462*^9, 
   3.745569732578821*^9, 3.745574833696858*^9, 3.745575492194929*^9, 
   3.745578393500338*^9, 3.745588665840699*^9, 3.745667489018035*^9, 
   3.745669314579934*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744478484322632*^9, 3.744478510487277*^9}, 
   3.744534709560865*^9, 3.744610317634995*^9, 3.744611667730592*^9, {
   3.7446260293575983`*^9, 3.744626079663952*^9}, 3.744626526788435*^9, 
   3.744626573035021*^9, 3.744626908755406*^9, 3.744627283104988*^9, 
   3.744630676219043*^9, 3.74463503446518*^9, 3.7446359500546093`*^9, 
   3.744638655266756*^9, 3.7446393129192953`*^9, 3.744642197489128*^9, 
   3.744646534306656*^9, 3.744647610746304*^9, 3.744790271638727*^9, 
   3.744791285237535*^9, 3.744803180333922*^9, 3.744807862958151*^9, 
   3.744810957193451*^9, 3.744811872264477*^9, 3.7448170158709183`*^9, 
   3.744894520832612*^9, 3.744896161117399*^9, 3.74492123011525*^9, 
   3.744921386086259*^9, 3.745057888839345*^9, 3.7450596471257763`*^9, 
   3.7450605408617353`*^9, 3.745061252581142*^9, 3.745063428101089*^9, 
   3.745063856090528*^9, 3.745069662070673*^9, 3.745069959130563*^9, 
   3.7450722569866133`*^9, 3.7453287078841143`*^9, 3.74532928932032*^9, 
   3.745509178653113*^9, 3.745561444984949*^9, 3.745562527897462*^9, 
   3.745569732578821*^9, 3.745574833696858*^9, 3.745575492194929*^9, 
   3.745578393500338*^9, 3.745588665840699*^9, 3.745667489018035*^9, 
   3.7456693145809107`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744478484322632*^9, 3.744478510487277*^9}, 
   3.744534709560865*^9, 3.744610317634995*^9, 3.744611667730592*^9, {
   3.7446260293575983`*^9, 3.744626079663952*^9}, 3.744626526788435*^9, 
   3.744626573035021*^9, 3.744626908755406*^9, 3.744627283104988*^9, 
   3.744630676219043*^9, 3.74463503446518*^9, 3.7446359500546093`*^9, 
   3.744638655266756*^9, 3.7446393129192953`*^9, 3.744642197489128*^9, 
   3.744646534306656*^9, 3.744647610746304*^9, 3.744790271638727*^9, 
   3.744791285237535*^9, 3.744803180333922*^9, 3.744807862958151*^9, 
   3.744810957193451*^9, 3.744811872264477*^9, 3.7448170158709183`*^9, 
   3.744894520832612*^9, 3.744896161117399*^9, 3.74492123011525*^9, 
   3.744921386086259*^9, 3.745057888839345*^9, 3.7450596471257763`*^9, 
   3.7450605408617353`*^9, 3.745061252581142*^9, 3.745063428101089*^9, 
   3.745063856090528*^9, 3.745069662070673*^9, 3.745069959130563*^9, 
   3.7450722569866133`*^9, 3.7453287078841143`*^9, 3.74532928932032*^9, 
   3.745509178653113*^9, 3.745561444984949*^9, 3.745562527897462*^9, 
   3.745569732578821*^9, 3.745574833696858*^9, 3.745575492194929*^9, 
   3.745578393500338*^9, 3.745588665840699*^9, 3.745667489018035*^9, 
   3.7456693145816927`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744478484322632*^9, 3.744478510487277*^9}, 
   3.744534709560865*^9, 3.744610317634995*^9, 3.744611667730592*^9, {
   3.7446260293575983`*^9, 3.744626079663952*^9}, 3.744626526788435*^9, 
   3.744626573035021*^9, 3.744626908755406*^9, 3.744627283104988*^9, 
   3.744630676219043*^9, 3.74463503446518*^9, 3.7446359500546093`*^9, 
   3.744638655266756*^9, 3.7446393129192953`*^9, 3.744642197489128*^9, 
   3.744646534306656*^9, 3.744647610746304*^9, 3.744790271638727*^9, 
   3.744791285237535*^9, 3.744803180333922*^9, 3.744807862958151*^9, 
   3.744810957193451*^9, 3.744811872264477*^9, 3.7448170158709183`*^9, 
   3.744894520832612*^9, 3.744896161117399*^9, 3.74492123011525*^9, 
   3.744921386086259*^9, 3.745057888839345*^9, 3.7450596471257763`*^9, 
   3.7450605408617353`*^9, 3.745061252581142*^9, 3.745063428101089*^9, 
   3.745063856090528*^9, 3.745069662070673*^9, 3.745069959130563*^9, 
   3.7450722569866133`*^9, 3.7453287078841143`*^9, 3.74532928932032*^9, 
   3.745509178653113*^9, 3.745561444984949*^9, 3.745562527897462*^9, 
   3.745569732578821*^9, 3.745574833696858*^9, 3.745575492194929*^9, 
   3.745578393500338*^9, 3.745588665840699*^9, 3.745667489018035*^9, 
   3.745669314582444*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-point 6j-symbols", "Subchapter",
 CellChangeTimes->{{3.724554076902364*^9, 3.724554083939775*^9}, {
  3.725367482314136*^9, 3.7253674832533913`*^9}, {3.744623213801972*^9, 
  3.744623214516478*^9}, {3.7446232741333113`*^9, 3.744623280452642*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "coef", "]"}], ";", 
  RowBox[{"Clear", "[", "coef", "]"}], ";", 
  RowBox[{"Protect", "[", "coef", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.744626257217639*^9, 3.744626259495922*^9}, {
  3.744626559792595*^9, 3.7446265636715727`*^9}, {3.744626833928617*^9, 
  3.744626836915812*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expression1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"1", "/", "2"}]}], ",", "l", ",", 
           RowBox[{"lb", "+", "1"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"+", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expression1", " ", 
              RowBox[{
               RowBox[{"S", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbol1", "=", 
    RowBox[{"coef", "/.", "crossing1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
  3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
  3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
  3.744469747887445*^9, 3.744469748125985*^9}, {3.7444698273511267`*^9, 
  3.744469829565872*^9}, {3.744478551605495*^9, 3.744478593691545*^9}, {
  3.7446261114383574`*^9, 3.7446261943950863`*^9}, {3.744626264198904*^9, 
  3.7446262679569607`*^9}, {3.7447903348912897`*^9, 3.744790347686143*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "lb"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzFkowwEcB/D/TGgvkmOyWGMhtVoR2gzzQu47PLgy5xo5lqcl9xWSByQU
c4aVJHlwxuSoUVYU03JOOcLKUb6/h2+fh2/fr6CwMlXBYhhGgkQlcPNs7izy
Ir1XBamXy6rJ8NSfBjKy+MlK3nSFurOhlV2ns4MtyTtu3rCec8yKhqNl7XOk
8qZ0OxH6Di0ckq2FzxZyQmZ+IwMH7Z2T4EHWHI/snVbHkok94+/JpLTAOQ1q
FJctZPXJtzEdPi+IAzKgYeOgP5N6o1mXBRtHakKyoaPm4XEUvroOs8dgBOs8
l3RpnhFpad//qZ6GjODse4YU8ZSzUMi4vMxDlUm8b4C6IsnAKXRQXBuuoH9I
5i3JWRN1C+4t8s3BvxJv2Hm0ZCSVv1qxD1zsO4sUwos9DzWp6biM84OmCWsV
mV8r6fOHHrIevRbW5YQ5TdGftPz+D+5mryu5DxY539bxg1T9TNbz4EBbzJcn
nBKuxHjBSZ/4ZT409aasCmHTVnhQHDQHK9zj4T8zdwEN
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expression2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"1", "/", "2"}]}], ",", "l", ",", 
           RowBox[{"lb", "-", "1"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"+", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expression2", " ", 
              RowBox[{
               RowBox[{"S", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbol2", "=", 
    RowBox[{"coef", "/.", "crossing2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245561053154716`*^9, 3.724556110881579*^9}, {3.724556902339794*^9, 
   3.724556943797764*^9}, {3.744469762686359*^9, 3.744469762964498*^9}, {
   3.744469833047022*^9, 3.74446983465063*^9}, {3.74447860147607*^9, 
   3.7444786108426123`*^9}, {3.744626199275589*^9, 3.744626202014144*^9}, {
   3.744626278052107*^9, 3.744626282306275*^9}, 3.744790362882414*^9, 
   3.744790409504244*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "lb"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", "l", "-", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.7444697634694443`*^9, 3.744469849517064*^9, 3.744469906162983*^9, 
   3.744470024058742*^9, 3.744470975508197*^9, 3.744471233921876*^9, {
   3.744478606469356*^9, 3.744478611537003*^9}, 3.744534710270391*^9, 
   3.744610318811862*^9, 3.744611668425271*^9, 3.744626202636724*^9, 
   3.7446262831129417`*^9, 3.744626527563755*^9, 3.7446265752805023`*^9, 
   3.7446268404005404`*^9, 3.7446269095120373`*^9, 3.744627283909955*^9, 
   3.744630677422676*^9, 3.744635035210437*^9, 3.744635951243783*^9, 
   3.74463865601768*^9, 3.744639313738311*^9, 3.744642198720581*^9, 
   3.744646535505061*^9, 3.744647611898971*^9, 3.744790414784519*^9, 
   3.744790556974324*^9, 3.7447912869503*^9, 3.7448031816778383`*^9, 
   3.744807863861905*^9, 3.744810966778791*^9, 3.744811873022317*^9, 
   3.744817017020186*^9, 3.744894521732489*^9, 3.7448961620388393`*^9, 
   3.7449212311632423`*^9, 3.744921386900464*^9, 3.745057889612473*^9, 
   3.745059648202654*^9, 3.745060541712491*^9, 3.745061253362282*^9, 
   3.745063430994514*^9, 3.745063857134328*^9, 3.745069663161557*^9, 
   3.745069960022296*^9, 3.745072258257719*^9, 3.745328708621155*^9, 
   3.745329290095694*^9, 3.7455091795048428`*^9, 3.745561446239724*^9, 
   3.74556252867682*^9, 3.745569733382865*^9, 3.745574834492189*^9, 
   3.745575493914056*^9, 3.7455783946748247`*^9, 3.7455886667342567`*^9, 
   3.7456674903668528`*^9, 3.745669315353039*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expression3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "+", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"l", "+", "1"}], ",", "lb"}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expression3", " ", 
              RowBox[{
               RowBox[{"S", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbol3", "=", 
    RowBox[{"coef", "/.", "crossing3"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245561053154716`*^9, 3.724556110881579*^9}, {3.724556902339794*^9, 
   3.724557008396867*^9}, {3.744469771290443*^9, 3.744469771572089*^9}, {
   3.7444698367550364`*^9, 3.744469838688911*^9}, {3.744478615935852*^9, 
   3.744478622147676*^9}, {3.744626206504683*^9, 3.7446262085366173`*^9}, {
   3.744626285688768*^9, 3.744626289536968*^9}, 3.744790366074326*^9, 
   3.744790446780808*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAmKlXy2JTM9eO5ocdc0G0TvWexSB6OVRHI0gOmvr1+8g
uizYSYIZSG+WuLmZDUj7fzsrpgSkg6ofMboD6Xi1yatA9IeNWkf8gHSThec5
EC2S/v01mF787iOIXtUvKOwPpAUEtkmD6KiHzV4gOql8x6cAID1DL0c4GEgr
5H5oBdGCH1hvhABpCRVbrVAgvT/lwaQwIF3F9XNDBJDu6eswjwTSMY2Lvs0D
0neOLWaeD6QvXXoZB6KZBPfpLgWZ+4ehfDnIfy8f/FoB8p++Ws5KIB12X+P9
aiD9Ldju+EUgzcXkMeUSkJ7z+8PFe0Baf2nSUxCdb2XZo/j8teNNY+EMJSCt
abjnOoh+wrnRQBlIG8W8dFAB0seMDcpA9Ca3797qQFrFnL0QRH9fGzhBA0j/
qJt1YimQzizyEFwGpB9zlT3/C6QLvp/PEX/x2tEhTfoLiO47u6lCGkivWRf6
TRZI+zw45CEHpN18kzfLA2mBA7HbVYB0869gE28gbZVZKOEDpAFyjwAR
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expression4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "+", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"l", "-", "1"}], ",", "lb"}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", "0", ",", 
            RowBox[{"+", "1"}]}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expression4", " ", 
              RowBox[{
               RowBox[{"S", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbol4", "=", 
    RowBox[{"coef", "/.", "crossing4"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245561053154716`*^9, 3.724556110881579*^9}, {3.724556902339794*^9, 
   3.7245570712666473`*^9}, {3.744469781017194*^9, 3.744469781291134*^9}, {
   3.7444698405606213`*^9, 3.744469842671329*^9}, {3.744478638954043*^9, 
   3.744478645485241*^9}, {3.744626212916336*^9, 3.744626214834375*^9}, {
   3.744626293149095*^9, 3.744626296980166*^9}, 3.7447903691306877`*^9, 
   3.74479046483563*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "l", "-", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0FkowwEcB/DNMhLCapY5+iPkSnKXYw8id3M0HiYTOcZCrgdXUtIeNBLF
iOaayBGS4mGZI7fCA0m5IlfSH4nv7+HX5+3X9/tlFCppAZfD4UTgLNZU+Sa3
j5IrX3kp2bMtrSQrRcIWMtCJy5LD0ckiHrR5MC7y4VThudAVtpU9c+Pg+r52
klxeZw0pcPE1ep8UR5g+kWr9zxtpIXAUpMLePIOYnKvqSiDNNVvvaZDPqxek
w47TvzZyaFlwlgFPmuK9M+HT7LMmC35bm8/KYHtxX2g21Fx0sVq4kD/HG6S8
elZOGix3/XRQMWhZOwbtV96+x6nHSKByAipnwl709F+bYjyEMTuy7iPq4cc5
uqRdrFQ3pJKJVTN3jxLZMVPkCqXXxlPSv3o1wA0GH7Ax7jBnIqqGbDLjJ3nC
kGa7CnJandvpBW37dZs62M1Ltx2FEkXr3S/8Yi6V9vfYZ8Djg+xtXKsTw6Hy
vE8neBa+F+8MX1VV8y4wMrZkyR1uOCiCEmGHT4MoCf4DWB7+mA==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expressionBar1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"l", "+", "1"}], ",", "lb"}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"+", 
             FractionBox["1", "2"]}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing1b", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expressionBar1", " ", 
              RowBox[{
               RowBox[{"Sb", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbolBar1", "=", 
    RowBox[{"coef", "/.", "crossing1b"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245570983458*^9, 3.7245571399499683`*^9}, {3.74446980457286*^9, 
   3.744469822605564*^9}, {3.7444786767045107`*^9, 3.744478677712737*^9}, {
   3.7446262255062447`*^9, 3.744626227868534*^9}, {3.744626302042541*^9, 
   3.744626306116744*^9}, 3.7447903725237103`*^9, {3.7447904838420143`*^9, 
   3.744790496122117*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "l", "-", "lb", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", "l", "+", "lb", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz1kowwEcB/AxCZFmi7E5NmI5SlKOeJgHxBzN0Tz9pdyLyJUHhbIcaTWE
h0nu8UAr5HhBzJH+phAlyhxZ1HLl/v4evn1evvXtKymqVhbbcTiceIT/yyux
v32Udy9OV5JbnYW15Ma4rJUMD/P4IIOHGCEXborrVx3hueXBUwoFjnb2KdCn
ct5Aem6ObmfCewnDknv9Ait5EuBuI2/fQ/lZUOtwLCKv+GNp5E7CtS0bWtc1
/By4ViHoIOeGpWe51ItVheZB92SuLh9KzeIFFZRpZ2IKYIcq8VsPC9tM3BG4
2+bMkCvlNxETtHvg3TgFJ+P+Pqdhu5NcPQNZQ8bzLFQfMjtHcFxZ2meGhiee
+RLqv1ospKk3r0dyh73LqDIpTBo8OSW32L3IQDigcJUHQTGb3UCaWW9FCHxN
Daghlw11WhkUPhhNE/B4neFNwoYq3d0PLOLY1F73+D0W/ULqhYdNIhi5WP3m
C7ssF6l+cFWkMfrDZk3zUhDU7tdHp0MXt16hAv4DZswBTg==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expressionBar2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"l", "-", "1"}], ",", "lb"}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"+", 
             FractionBox["1", "2"]}], ",", "0", ",", 
            RowBox[{"+", "1"}]}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing2b", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expressionBar2", " ", 
              RowBox[{
               RowBox[{"Sb", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbolBar2", "=", 
    RowBox[{"coef", "/.", "crossing2b"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245570983458*^9, 3.7245571399499683`*^9}, {3.724557175465934*^9, 
   3.724557197952828*^9}, {3.744469855375197*^9, 3.7444698589397583`*^9}, {
   3.7444787124738903`*^9, 3.744478713995184*^9}, {3.744626233754751*^9, 
   3.744626236781096*^9}, {3.744626309882764*^9, 3.744626313901544*^9}, 
   3.744790375765628*^9, 3.744790512513584*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "l"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBuJ18ywOsD177bhW/L2YEpCe1MjJ5A6kj87ZugpEW9lt
P+4HpIO0Ai+C6N28Um9AtFew2CcQHadnIOwPpDmyb0iDaEn3lV4g2u/hy08B
QNpJqVc4GEjfKZNtA9FXmDVuhADp0tOxWqFAOvMx1+QwIN3ZpbIxAkgXl2wx
jwS5x+8883wgvV1dNB5Ea7C8010KpPsOyJUvB9LBBhy/VwDplUZuOSuBdOTm
0PergfRXgfTjF4H0B9PcKZeAdLuq7KV7IPP/tDwF0cssonsUn792XLLENkMJ
SDMH3LkOou8xXTBQBtJqR4UdVYD0Aa/oMhA9RVzJRx1I155VLwTRc37XTNAA
0o/27zixFEg7784RXAakYxbOfP4XSHfO+Jkj/uK1Y7S/1RcQ3at5rUIaSD/v
Lf0mC6T3BD70kAPSJX8mbpYH0hwv67erAGkV3ToTbyBtlDhFwgdIAwB83t4t

  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "3"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expressionBar3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "+", 
            RowBox[{"1", "/", "2"}]}], ",", "l", ",", 
           RowBox[{"lb", "+", "1"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing3b", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expressionBar3", " ", 
              RowBox[{
               RowBox[{"Sb", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbolBar3", "=", 
    RowBox[{"coef", "/.", "crossing3b"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245570983458*^9, 3.7245571399499683`*^9}, {3.724557207827119*^9, 
   3.724557249080338*^9}, {3.744469863832758*^9, 3.744469892739554*^9}, {
   3.744478729119769*^9, 3.744478740697763*^9}, {3.744626240326893*^9, 
   3.744626242371722*^9}, {3.744626316785516*^9, 3.744626320482407*^9}, 
   3.7447903789940777`*^9, 3.7447905317847977`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "lb"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.744469878223818*^9, 3.744469907368362*^9}, 
   3.744470025760215*^9, 3.7444709769050817`*^9, 3.744471235311639*^9, 
   3.744478741211646*^9, 3.744534711624867*^9, 3.744610320460876*^9, 
   3.744611669835465*^9, 3.744626243016996*^9, 3.7446263212277527`*^9, 
   3.744626528998967*^9, 3.7446265769163857`*^9, 3.744626841653063*^9, 
   3.744626910932564*^9, 3.74462728545988*^9, 3.744630679684143*^9, 
   3.744635036566584*^9, 3.744635953175828*^9, 3.7446386574136257`*^9, 
   3.744639315094905*^9, 3.744642200504756*^9, 3.744646537313159*^9, 
   3.7446476138835793`*^9, {3.7447905328752737`*^9, 3.744790558624473*^9}, 
   3.744791288835012*^9, 3.7448031837752457`*^9, 3.744807865116856*^9, 
   3.74481096850736*^9, 3.744811874354051*^9, 3.744817018868415*^9, 
   3.744894523409635*^9, 3.7448961636015987`*^9, 3.744921233179517*^9, 
   3.744921388331119*^9, 3.745057891020879*^9, 3.745059650174161*^9, 
   3.7450605430502977`*^9, 3.7450612546648693`*^9, 3.745063432810227*^9, 
   3.745063859095686*^9, 3.7450696653211107`*^9, 3.74506996140555*^9, 
   3.745072260163966*^9, 3.745328709935536*^9, 3.7453292915503283`*^9, 
   3.7455091809872427`*^9, 3.745561448036681*^9, 3.7455625299943857`*^9, 
   3.745569734917625*^9, 3.745574835837886*^9, 3.745575495211163*^9, 
   3.7455783968395977`*^9, 3.745588668326293*^9, 3.745667492107829*^9, 
   3.745669316813458*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expressionBar4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"twoPointStructureFuture", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], ")"}], "-", 
      RowBox[{"coef", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"twoPointStructureFuture", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "+", 
            RowBox[{"1", "/", "2"}]}], ",", "l", ",", 
           RowBox[{"lb", "-", "1"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"crossing4b", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expressionBar4", " ", 
              RowBox[{
               RowBox[{"Sb", "[", "3", "]"}], "[", "a", "]"}]}], "//", 
             "contractIndices"}], "//", "applyEFProperties"}], "//", 
           "Simplify"}], ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"#", ",", "coef"}], "]"}], "&"}]}], "//", "FullSimplify"}], 
      "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"twoPoint6jSymbolBar4", "=", 
    RowBox[{"coef", "/.", "crossing4b"}]}]}]}]], "Input",
 CellChangeTimes->{{3.724554231199442*^9, 3.724554288299613*^9}, {
   3.7245557382425947`*^9, 3.724555819482614*^9}, {3.724555880111582*^9, 
   3.724555941589122*^9}, {3.7245560152276497`*^9, 3.724556057116453*^9}, {
   3.7245570983458*^9, 3.7245571399499683`*^9}, {3.724557207827119*^9, 
   3.7245572964162197`*^9}, {3.7444698876791563`*^9, 3.744469898976528*^9}, {
   3.744478746620771*^9, 3.744478752884251*^9}, {3.74462624614995*^9, 
   3.744626248225729*^9}, {3.744626323640697*^9, 3.744626328088705*^9}, 
   3.744790382708413*^9, 3.744790547720421*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "lb", " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.744469907586834*^9, 3.7444700260217257`*^9, 3.744470977171167*^9, 
   3.744471235581925*^9, 3.744478753461582*^9, 3.744534711887395*^9, 
   3.74461032098722*^9, 3.7446116701128483`*^9, 3.7446262489868526`*^9, 
   3.744626328991282*^9, 3.744626529351424*^9, 3.744626577266583*^9, 
   3.744626841933778*^9, 3.74462691124998*^9, 3.744627285767267*^9, 
   3.744630680065339*^9, 3.744635036937046*^9, 3.744635953565701*^9, 
   3.744638657705957*^9, 3.744639315399467*^9, 3.744642201637782*^9, 
   3.744646537878707*^9, 3.744647614171508*^9, {3.744790548806827*^9, 
   3.74479055891494*^9}, 3.744791289274984*^9, 3.744803184139021*^9, 
   3.7448078653900414`*^9, 3.7448109687865677`*^9, 3.744811874636909*^9, 
   3.7448170194126997`*^9, 3.744894523711405*^9, 3.7448961638917503`*^9, 
   3.744921233580015*^9, 3.744921388641358*^9, 3.745057891307529*^9, 
   3.7450596504555492`*^9, 3.7450605433238907`*^9, 3.74506125494671*^9, 
   3.745063433184101*^9, 3.745063859373929*^9, 3.745069665705474*^9, 
   3.7450699617218313`*^9, 3.74507226056221*^9, 3.745328710219227*^9, 
   3.7453292918297443`*^9, 3.745509181283532*^9, 3.745561448451542*^9, 
   3.745562530282002*^9, 3.745569735234889*^9, 3.7455748361162243`*^9, 
   3.745575495547965*^9, 3.745578397133462*^9, 3.745588668582925*^9, 
   3.745667492567381*^9, 3.745669317127202*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "relations", "*)"}]], "Input",
 CellChangeTimes->{{3.744478447616247*^9, 3.744478452645404*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"twoPoint6jSymbol1", "+", 
   RowBox[{"(", 
    RowBox[{"twoPoint6jSymbolBar1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoPoint6jSymbol2", "+", 
   RowBox[{"(", 
    RowBox[{"twoPoint6jSymbolBar2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoPoint6jSymbol3", "+", 
   RowBox[{"(", 
    RowBox[{"twoPoint6jSymbolBar3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoPoint6jSymbol4", "+", 
   RowBox[{"(", 
    RowBox[{"twoPoint6jSymbolBar4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.744478765840247*^9, 3.7444788136036873`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444787832812443`*^9, 3.744478813961097*^9}, 
   3.744534711919404*^9, 3.7446103211866417`*^9, 3.74461167014541*^9, 
   3.744626251927177*^9, 3.744626331650774*^9, 3.744626529739727*^9, 
   3.744626577303437*^9, 3.744626841993205*^9, 3.744626911284643*^9, 
   3.74462728580383*^9, 3.7446306802324743`*^9, 3.744635037007609*^9, 
   3.744635953889333*^9, 3.7446386577354527`*^9, 3.74463931542944*^9, 
   3.744642202004671*^9, 3.74464653797904*^9, 3.744647614357545*^9, 
   3.744790558947549*^9, 3.744791290305023*^9, 3.744803184406643*^9, 
   3.7448078654125347`*^9, 3.744810968821341*^9, 3.7448118746740923`*^9, 
   3.744817019748341*^9, 3.744894523748056*^9, 3.7448961639201307`*^9, 
   3.744921233908636*^9, 3.7449213886710033`*^9, 3.745057891346349*^9, 
   3.7450596506147747`*^9, 3.7450605433511744`*^9, 3.745061254981351*^9, 
   3.7450634335057917`*^9, 3.745063859530652*^9, 3.7450696658438663`*^9, 
   3.745069961842058*^9, 3.745072260754567*^9, 3.745328710246739*^9, 
   3.745329291858756*^9, 3.745509181308337*^9, 3.745561448592225*^9, 
   3.745562530314548*^9, 3.7455697352652197`*^9, 3.745574836144124*^9, 
   3.7455754955738277`*^9, 3.745578397275283*^9, 3.745588668616241*^9, 
   3.745667492766038*^9, 3.74566931715911*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444787832812443`*^9, 3.744478813961097*^9}, 
   3.744534711919404*^9, 3.7446103211866417`*^9, 3.74461167014541*^9, 
   3.744626251927177*^9, 3.744626331650774*^9, 3.744626529739727*^9, 
   3.744626577303437*^9, 3.744626841993205*^9, 3.744626911284643*^9, 
   3.74462728580383*^9, 3.7446306802324743`*^9, 3.744635037007609*^9, 
   3.744635953889333*^9, 3.7446386577354527`*^9, 3.74463931542944*^9, 
   3.744642202004671*^9, 3.74464653797904*^9, 3.744647614357545*^9, 
   3.744790558947549*^9, 3.744791290305023*^9, 3.744803184406643*^9, 
   3.7448078654125347`*^9, 3.744810968821341*^9, 3.7448118746740923`*^9, 
   3.744817019748341*^9, 3.744894523748056*^9, 3.7448961639201307`*^9, 
   3.744921233908636*^9, 3.7449213886710033`*^9, 3.745057891346349*^9, 
   3.7450596506147747`*^9, 3.7450605433511744`*^9, 3.745061254981351*^9, 
   3.7450634335057917`*^9, 3.745063859530652*^9, 3.7450696658438663`*^9, 
   3.745069961842058*^9, 3.745072260754567*^9, 3.745328710246739*^9, 
   3.745329291858756*^9, 3.745509181308337*^9, 3.745561448592225*^9, 
   3.745562530314548*^9, 3.7455697352652197`*^9, 3.745574836144124*^9, 
   3.7455754955738277`*^9, 3.745578397275283*^9, 3.745588668616241*^9, 
   3.745667492766038*^9, 3.745669317160063*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444787832812443`*^9, 3.744478813961097*^9}, 
   3.744534711919404*^9, 3.7446103211866417`*^9, 3.74461167014541*^9, 
   3.744626251927177*^9, 3.744626331650774*^9, 3.744626529739727*^9, 
   3.744626577303437*^9, 3.744626841993205*^9, 3.744626911284643*^9, 
   3.74462728580383*^9, 3.7446306802324743`*^9, 3.744635037007609*^9, 
   3.744635953889333*^9, 3.7446386577354527`*^9, 3.74463931542944*^9, 
   3.744642202004671*^9, 3.74464653797904*^9, 3.744647614357545*^9, 
   3.744790558947549*^9, 3.744791290305023*^9, 3.744803184406643*^9, 
   3.7448078654125347`*^9, 3.744810968821341*^9, 3.7448118746740923`*^9, 
   3.744817019748341*^9, 3.744894523748056*^9, 3.7448961639201307`*^9, 
   3.744921233908636*^9, 3.7449213886710033`*^9, 3.745057891346349*^9, 
   3.7450596506147747`*^9, 3.7450605433511744`*^9, 3.745061254981351*^9, 
   3.7450634335057917`*^9, 3.745063859530652*^9, 3.7450696658438663`*^9, 
   3.745069961842058*^9, 3.745072260754567*^9, 3.745328710246739*^9, 
   3.745329291858756*^9, 3.745509181308337*^9, 3.745561448592225*^9, 
   3.745562530314548*^9, 3.7455697352652197`*^9, 3.745574836144124*^9, 
   3.7455754955738277`*^9, 3.745578397275283*^9, 3.745588668616241*^9, 
   3.745667492766038*^9, 3.745669317160862*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444787832812443`*^9, 3.744478813961097*^9}, 
   3.744534711919404*^9, 3.7446103211866417`*^9, 3.74461167014541*^9, 
   3.744626251927177*^9, 3.744626331650774*^9, 3.744626529739727*^9, 
   3.744626577303437*^9, 3.744626841993205*^9, 3.744626911284643*^9, 
   3.74462728580383*^9, 3.7446306802324743`*^9, 3.744635037007609*^9, 
   3.744635953889333*^9, 3.7446386577354527`*^9, 3.74463931542944*^9, 
   3.744642202004671*^9, 3.74464653797904*^9, 3.744647614357545*^9, 
   3.744790558947549*^9, 3.744791290305023*^9, 3.744803184406643*^9, 
   3.7448078654125347`*^9, 3.744810968821341*^9, 3.7448118746740923`*^9, 
   3.744817019748341*^9, 3.744894523748056*^9, 3.7448961639201307`*^9, 
   3.744921233908636*^9, 3.7449213886710033`*^9, 3.745057891346349*^9, 
   3.7450596506147747`*^9, 3.7450605433511744`*^9, 3.745061254981351*^9, 
   3.7450634335057917`*^9, 3.745063859530652*^9, 3.7450696658438663`*^9, 
   3.745069961842058*^9, 3.745072260754567*^9, 3.745328710246739*^9, 
   3.745329291858756*^9, 3.745509181308337*^9, 3.745561448592225*^9, 
   3.745562530314548*^9, 3.7455697352652197`*^9, 3.745574836144124*^9, 
   3.7455754955738277`*^9, 3.745578397275283*^9, 3.745588668616241*^9, 
   3.745667492766038*^9, 3.745669317161653*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shadow commutation coefficients", "Subchapter",
 CellChangeTimes->{{3.7247274372844687`*^9, 3.72472744464882*^9}, {
   3.725367484673855*^9, 3.72536748509171*^9}, {3.7444696308580914`*^9, 
   3.744469631676381*^9}, 3.7446232259186563`*^9, {3.74462330228275*^9, 
   3.7446233109110193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficient1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", "lb"}]], 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbol2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "+", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"lb", "\[Rule]", 
          RowBox[{"lb", "+", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724727475230661*^9, 3.724727518451007*^9}, {
  3.724728408606386*^9, 3.7247284284349613`*^9}, {3.744469928240678*^9, 
  3.744469928863041*^9}, {3.744470032633944*^9, 3.744470035549165*^9}, {
  3.744470876361958*^9, 3.744470879100659*^9}, {3.7446263941511087`*^9, 
  3.744626395482017*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"8", "+", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.7247274775347643`*^9, {3.724727514296714*^9, 3.724727518826935*^9}, 
   3.7247284290787077`*^9, 3.724732374679411*^9, 3.724735733582933*^9, 
   3.7247652960462923`*^9, 3.743499373420039*^9, 3.744470101471259*^9, {
   3.7444708740449257`*^9, 3.744470879722416*^9}, {3.7444709610304947`*^9, 
   3.744470978868025*^9}, 3.7444712356218357`*^9, 3.744478910320994*^9, 
   3.7445347119534883`*^9, 3.744610321361541*^9, 3.744611670180376*^9, 
   3.744626396369606*^9, 3.7446264349420357`*^9, 3.744626529792995*^9, 
   3.744626583611587*^9, 3.744626911334008*^9, 3.744627285862499*^9, 
   3.744630680369421*^9, 3.744635037063614*^9, 3.744635954023312*^9, 
   3.7446386577789288`*^9, 3.744639315473031*^9, 3.744642202141982*^9, 
   3.74464653816329*^9, 3.744647614787896*^9, 3.744790579508103*^9, 
   3.744791290443446*^9, 3.7448031845536013`*^9, 3.744807865452942*^9, 
   3.744810976905829*^9, 3.7448118747163467`*^9, 3.7448170198701153`*^9, 
   3.7448945237987556`*^9, 3.744896163971237*^9, 3.744921234036683*^9, 
   3.744921388720636*^9, 3.745057891390778*^9, 3.7450596509159184`*^9, 
   3.745060544432729*^9, 3.745061255031721*^9, 3.745063433620576*^9, 
   3.745063859807971*^9, 3.745069665986631*^9, 3.745069961886798*^9, 
   3.745072260897694*^9, 3.745328710287183*^9, 3.7453292919004307`*^9, 
   3.745509181361801*^9, 3.745561448752665*^9, 3.745562530365656*^9, 
   3.745569735305543*^9, 3.745574836186473*^9, 3.745575495619858*^9, 
   3.745578397569241*^9, 3.745588668665786*^9, 3.745667492923292*^9, 
   3.7456693172011957`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficient2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "lb"}], " ", 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbol1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "+", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"lb", "\[Rule]", 
          RowBox[{"lb", "-", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724727823581805*^9, 3.724727870182488*^9}, {
  3.724728434491208*^9, 3.7247284356997538`*^9}, {3.744470041742673*^9, 
  3.744470047528956*^9}, {3.744626401174852*^9, 3.744626405138463*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "+", "l", "-", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.724727866938238*^9, 3.7247278707268047`*^9}, 
   3.724728436269001*^9, 3.7247323747279873`*^9, 3.724735733634177*^9, 
   3.724765296109673*^9, 3.743499373716625*^9, 3.744470101520399*^9, {
   3.744470962492963*^9, 3.74447098045474*^9}, 3.7444712356560717`*^9, 
   3.744478910373661*^9, 3.744534711985478*^9, 3.744610321487571*^9, 
   3.7446116702144012`*^9, 3.74462643926495*^9, 3.744626529823721*^9, 
   3.7446265836684217`*^9, 3.7446269113926163`*^9, 3.744627285907771*^9, 
   3.744630680645969*^9, 3.74463503710684*^9, 3.744635954144516*^9, 
   3.744638657813184*^9, 3.744639315508271*^9, 3.744642202255252*^9, 
   3.744646538359365*^9, 3.744647614921129*^9, 3.744790579565896*^9, 
   3.744791290559267*^9, 3.744803184820476*^9, 3.744807865485558*^9, 
   3.744810976960327*^9, 3.744811874751821*^9, 3.7448170199845457`*^9, 
   3.744894523845992*^9, 3.744896164006934*^9, 3.74492123415212*^9, 
   3.7449213887773333`*^9, 3.7450578914260473`*^9, 3.745059650984408*^9, 
   3.745060544518168*^9, 3.7450612550685472`*^9, 3.745063433734321*^9, 
   3.745063859863791*^9, 3.745069666111841*^9, 3.745069961931547*^9, 
   3.745072261020866*^9, 3.745328710321311*^9, 3.745329291930064*^9, 
   3.745509181395561*^9, 3.745561448962735*^9, 3.745562530408039*^9, 
   3.745569735341831*^9, 3.745574836223962*^9, 3.7455754956583977`*^9, 
   3.745578397611959*^9, 3.745588668709035*^9, 3.745667493044972*^9, 
   3.745669317238688*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficient3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "+", "l"}]]}], " ", 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbol4", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "-", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"l", "\[Rule]", 
          RowBox[{"l", "+", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724727823581805*^9, 3.724727870182488*^9}, {
  3.724728434491208*^9, 3.7247284356997538`*^9}, {3.724728724370799*^9, 
  3.724728735420987*^9}, {3.724728765855464*^9, 3.724728778976409*^9}, {
  3.744470049751522*^9, 3.74447005148188*^9}, {3.744626446766214*^9, 
  3.7446264478893433`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWInW+s3fs9eO6ot+/YJRF/b/VbaH0gLpO7zAtFms8U+
BwDpY3pLhIOBtE6hbxuInnPF6kYIkLbRKdQKBdId37wnhwHplOPBGyOAtN7e
B+aRQPqZfjHbfCB9wSk0HkSHv5bWWwqkxT0MypcD6U95Cn9WgNSfishZCaSl
slvfrwbSMbY1xy8C6S65ximXgDSDh8ele0D6xfeZT0G0cV5ej+Lz144ck5Iz
lIA042bBGyBalOGxgTKQ5ntu5agCpL+8rSsD0bX6bj7qQDrsil0hiE55u2SC
BpCeIH76xFIg7ZRVJ7gMSEd27H3+F0jPYFPKFX/x2vGbtN8XEP2E4U2FNJDm
4ez4JgukJ9z86iEHpAsubd8sD6RP7Ju+XQVIWwgvNfEG0udSVkj4AGkA+oTB
2g==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficient4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"+", "l"}], " ", 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbol3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "-", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"l", "\[Rule]", 
          RowBox[{"l", "-", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724731954262678*^9, 3.72473197659219*^9}, {
  3.724732348711829*^9, 3.724732348970083*^9}, {3.744470056162723*^9, 
  3.744470064819111*^9}, {3.7446264522529697`*^9, 3.744626453307042*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "l", "-", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7247319823932*^9, {3.7247323496734667`*^9, 3.724732374805032*^9}, 
   3.724735733709735*^9, 3.7247652961844273`*^9, 3.743499374019899*^9, 
   3.744470101585126*^9, 3.74447098497815*^9, 3.744471235707096*^9, 
   3.7444789104433947`*^9, 3.744534712035057*^9, 3.744610321870839*^9, 
   3.7446116702687607`*^9, 3.7446264538263807`*^9, 3.744626529889634*^9, 
   3.74462658373601*^9, 3.744626911464019*^9, 3.7446272859834003`*^9, 
   3.744630680820039*^9, 3.744635037152698*^9, 3.744635954540361*^9, 
   3.744638657862092*^9, 3.744639315562685*^9, 3.7446422024939003`*^9, 
   3.744646538736816*^9, 3.744647615158909*^9, 3.744790579627385*^9, 
   3.744791290738545*^9, 3.744803184982566*^9, 3.744807865530468*^9, 
   3.7448109770412693`*^9, 3.744811874796929*^9, 3.744817020308703*^9, 
   3.7448945239173326`*^9, 3.74489616406117*^9, 3.744921234365898*^9, 
   3.744921388841023*^9, 3.745057891485108*^9, 3.745059651212955*^9, 
   3.7450605445819273`*^9, 3.7450612551268578`*^9, 3.745063433944989*^9, 
   3.745063860073038*^9, 3.745069666303309*^9, 3.745069961993013*^9, 
   3.745072261342498*^9, 3.745328710371327*^9, 3.745329291978072*^9, 
   3.745509182002927*^9, 3.7455614492146063`*^9, 3.745562530469589*^9, 
   3.745569735398082*^9, 3.745574836277343*^9, 3.7455754957070713`*^9, 
   3.745578397901087*^9, 3.745588668776092*^9, 3.745667493430893*^9, 
   3.7456693172873707`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficientBar1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"+", 
      FractionBox["1", 
       RowBox[{"1", "+", "l"}]]}], 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbolBar2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "+", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"l", "\[Rule]", 
          RowBox[{"l", "+", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7247320005357323`*^9, 3.724732049188478*^9}, {
  3.7247320923371487`*^9, 3.7247320971071463`*^9}, {3.744470068932069*^9, 
  3.744470071299646*^9}, {3.744470993325975*^9, 3.744470993622154*^9}, {
  3.744478879234536*^9, 3.744478880788994*^9}, {3.744626463595697*^9, 
  3.744626467421599*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "+", "l", "-", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.724732045989468*^9, 3.724732050257897*^9}, {
   3.724732092946004*^9, 3.72473209764789*^9}, 3.724732374845593*^9, 
   3.724735733743217*^9, 3.724765296232408*^9, 3.743499374148899*^9, 
   3.744470101628117*^9, 3.744470994407714*^9, 3.744471235734014*^9, 
   3.744478910480228*^9, 3.7445347120614557`*^9, 3.7446103220083838`*^9, 
   3.74461167029825*^9, 3.744626468047127*^9, 3.7446265299187593`*^9, 
   3.74462658377339*^9, 3.744626911503017*^9, 3.74462728602044*^9, 
   3.7446306809382563`*^9, 3.744635037178273*^9, 3.7446359546503963`*^9, 
   3.744638657890169*^9, 3.744639315595058*^9, 3.744642202603159*^9, 
   3.7446465388700857`*^9, 3.744647615271529*^9, 3.744790579661652*^9, 
   3.744791290864356*^9, 3.744803185103462*^9, 3.744807865556932*^9, 
   3.744810977094535*^9, 3.744811874829172*^9, 3.74481702045499*^9, 
   3.744894523956586*^9, 3.74489616409037*^9, 3.74492123448403*^9, 
   3.744921388872567*^9, 3.7450578915081167`*^9, 3.745059651517527*^9, 
   3.745060544612801*^9, 3.745061255155604*^9, 3.7450634340536613`*^9, 
   3.745063860196211*^9, 3.7450696665148277`*^9, 3.745069962031002*^9, 
   3.745072261472465*^9, 3.7453287103986597`*^9, 3.745329291997019*^9, 
   3.74550918203688*^9, 3.745561449268067*^9, 3.745562530499279*^9, 
   3.7455697354269943`*^9, 3.745574836315696*^9, 3.745575495738497*^9, 
   3.7455783979267397`*^9, 3.745588668810527*^9, 3.745667493509034*^9, 
   3.745669317316131*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficientBar2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "l"}], 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbolBar1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "+", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"l", "\[Rule]", 
          RowBox[{"l", "-", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7247320005357323`*^9, 3.724732049188478*^9}, {
  3.7247320923371487`*^9, 3.724732138381508*^9}, {3.744470073373259*^9, 
  3.744470079390089*^9}, {3.744470999374709*^9, 3.744470999577235*^9}, {
  3.744478883404759*^9, 3.744478884217016*^9}, {3.7446264760620203`*^9, 
  3.744626476782262*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.724732045989468*^9, 3.724732050257897*^9}, {
   3.724732092946004*^9, 3.72473209764789*^9}, 3.724732141838209*^9, 
   3.724732374874723*^9, 3.724735733775857*^9, 3.724765296275483*^9, 
   3.7434993743048*^9, 3.744470101677305*^9, 3.744471000231159*^9, 
   3.744471235759412*^9, 3.744478910514213*^9, 3.744534712088361*^9, 
   3.74461032212323*^9, 3.7446116703272877`*^9, 3.744626477148501*^9, 
   3.744626530042626*^9, 3.744626583807658*^9, 3.744626911538306*^9, 
   3.744627286072448*^9, 3.744630681058302*^9, 3.744635037203076*^9, 
   3.744635954764591*^9, 3.744638657919179*^9, 3.74463931562304*^9, 
   3.7446422027084303`*^9, 3.744646539004548*^9, 3.744647615384376*^9, 
   3.74479057969448*^9, 3.7447912909684343`*^9, 3.7448031852001677`*^9, 
   3.74480786558032*^9, 3.744810977130986*^9, 3.744811874854227*^9, 
   3.744817020512835*^9, 3.744894523993541*^9, 3.744896164127541*^9, 
   3.744921234580596*^9, 3.744921388905449*^9, 3.745057891531417*^9, 
   3.745059651562479*^9, 3.745060544648817*^9, 3.745061255188128*^9, 
   3.745063434162404*^9, 3.7450638602239017`*^9, 3.745069666631374*^9, 
   3.745069962067078*^9, 3.745072261577607*^9, 3.7453287104256287`*^9, 
   3.745329292031123*^9, 3.745509182065584*^9, 3.745561449372068*^9, 
   3.745562530528989*^9, 3.7455697354545927`*^9, 3.745574836341199*^9, 
   3.7455754957653303`*^9, 3.7455783980655117`*^9, 3.7455886688459673`*^9, 
   3.745667493610593*^9, 3.74566931734743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "3"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficientBar3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "+", "lb"}]]}], 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbolBar4", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "-", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"lb", "\[Rule]", 
          RowBox[{"lb", "+", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7247320005357323`*^9, 3.724732049188478*^9}, {
  3.7247320923371487`*^9, 3.7247320971071463`*^9}, {3.72473215140139*^9, 
  3.7247321750122843`*^9}, {3.724735727785598*^9, 3.7247357281646757`*^9}, {
  3.744470083214465*^9, 3.744470085125471*^9}, {3.7444710057936*^9, 
  3.744471006182454*^9}, {3.744478886536722*^9, 3.744478887738934*^9}, {
  3.744626479913322*^9, 3.744626480810337*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "l", "-", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.724732045989468*^9, 3.724732050257897*^9}, {
   3.724732092946004*^9, 3.72473209764789*^9}, 3.7247321762950277`*^9, 
   3.7247323748803053`*^9, 3.724735733807702*^9, 3.724765296316141*^9, 
   3.7434993744402323`*^9, 3.74447010170921*^9, 3.7444710067118587`*^9, 
   3.7444712357829027`*^9, 3.744478910547326*^9, 3.744534712112135*^9, 
   3.744610322231933*^9, 3.744611670352894*^9, 3.744626481154696*^9, 
   3.7446265300754547`*^9, 3.744626583841443*^9, 3.7446269115719423`*^9, 
   3.7446272861023407`*^9, 3.744630681172433*^9, 3.74463503722585*^9, 
   3.744635954908885*^9, 3.7446386579449177`*^9, 3.744639315648088*^9, 
   3.744642202927499*^9, 3.744646539141464*^9, 3.7446476155638733`*^9, 
   3.744790579728198*^9, 3.7447912910762978`*^9, 3.744803185317135*^9, 
   3.7448078656033897`*^9, 3.7448109771642313`*^9, 3.7448118748771353`*^9, 
   3.7448170206106977`*^9, 3.744894524028899*^9, 3.7448961641516247`*^9, 
   3.744921234688398*^9, 3.7449213889292727`*^9, 3.745057891554377*^9, 
   3.745059651672964*^9, 3.745060544674323*^9, 3.74506125521518*^9, 
   3.745063434262436*^9, 3.745063860347658*^9, 3.745069666735217*^9, 
   3.7450699620947323`*^9, 3.7450722616806717`*^9, 3.745328710450699*^9, 
   3.745329292056985*^9, 3.745509182089192*^9, 3.745561449469234*^9, 
   3.745562530558406*^9, 3.7455697354953747`*^9, 3.7455748363697243`*^9, 
   3.745575495789307*^9, 3.745578398193879*^9, 3.7455886688825903`*^9, 
   3.745667493732728*^9, 3.7456693173705053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"expression", " ", "bar", " ", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"commutationCoefficientBar4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"+", "lb"}], 
     RowBox[{"(", 
      RowBox[{"twoPoint6jSymbolBar3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"4", "-", "\[CapitalDelta]", "-", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"lb", "\[Rule]", 
          RowBox[{"lb", "-", "1"}]}]}], "}"}]}], ")"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7247320005357323`*^9, 3.724732049188478*^9}, {
  3.7247320923371487`*^9, 3.7247320971071463`*^9}, {3.72473218913601*^9, 
  3.72473221100255*^9}, {3.724732283077466*^9, 3.724732315568816*^9}, {
  3.724735729824102*^9, 3.724735729965873*^9}, {3.744470087335024*^9, 
  3.744470089098248*^9}, {3.7444710118527613`*^9, 3.744471012270239*^9}, {
  3.744478890067225*^9, 3.744478891131762*^9}, {3.744626484800065*^9, 
  3.74462648551315*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", "l", "+", "lb", "-", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.724732045989468*^9, 3.724732050257897*^9}, {
   3.724732092946004*^9, 3.72473209764789*^9}, 3.724732211588086*^9, {
   3.724732305110125*^9, 3.724732316405486*^9}, 3.724732374910182*^9, 
   3.724735733840127*^9, 3.724765296349654*^9, 3.743499374607617*^9, 
   3.744470101741528*^9, 3.7444710129617577`*^9, 3.744471235806406*^9, 
   3.744478910581153*^9, 3.744534712136848*^9, 3.744610322345799*^9, 
   3.744611670380046*^9, 3.7446264860216722`*^9, 3.744626530108386*^9, 
   3.7446265838754787`*^9, 3.744626911606161*^9, 3.7446272861583557`*^9, 
   3.744630681306735*^9, 3.744635037250362*^9, 3.744635955032969*^9, 
   3.744638657969884*^9, 3.744639315675209*^9, 3.7446422030480824`*^9, 
   3.744646539254693*^9, 3.744647615708631*^9, 3.744790579761451*^9, 
   3.744791291151063*^9, 3.7448031854413147`*^9, 3.74480786562529*^9, 
   3.744810977198584*^9, 3.744811874908396*^9, 3.744817020769494*^9, 
   3.744894524071412*^9, 3.74489616417557*^9, 3.74492123486654*^9, 
   3.744921388953598*^9, 3.745057891576462*^9, 3.7450596518400707`*^9, 
   3.745060544700323*^9, 3.745061255240855*^9, 3.745063434445936*^9, 
   3.745063860471403*^9, 3.7450696668597918`*^9, 3.745069962132258*^9, 
   3.7450722618127832`*^9, 3.7453287104755793`*^9, 3.745329292075712*^9, 
   3.745509182120673*^9, 3.745561449566162*^9, 3.745562530588852*^9, 
   3.74556973551933*^9, 3.745574836394986*^9, 3.745575495811861*^9, 
   3.745578398315539*^9, 3.745588668921155*^9, 3.74566749385284*^9, 
   3.7456693173935623`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "relations", "*)"}]], "Input",
 CellChangeTimes->{{3.744478447616247*^9, 3.744478452645404*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"commutationCoefficient1", "+", 
   RowBox[{"(", 
    RowBox[{"commutationCoefficientBar1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"commutationCoefficient2", "+", 
   RowBox[{"(", 
    RowBox[{"commutationCoefficientBar2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"commutationCoefficient3", "+", 
   RowBox[{"(", 
    RowBox[{"commutationCoefficientBar3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"commutationCoefficient4", "+", 
   RowBox[{"(", 
    RowBox[{"commutationCoefficientBar4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "lb"}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.744478866677867*^9, 3.744478932661985*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444789050127983`*^9, 3.7444789340975027`*^9}, 
   3.7445347121630297`*^9, 3.744610322523284*^9, 3.744611670407597*^9, 
   3.744626489650135*^9, 3.744626530183124*^9, 3.7446265839106617`*^9, 
   3.7446269116409607`*^9, 3.744627286192165*^9, 3.744630681637993*^9, 
   3.744635037284462*^9, 3.744635955325341*^9, 3.744638657996379*^9, 
   3.744639315702138*^9, 3.744642203199958*^9, 3.744646539420353*^9, 
   3.744647615878048*^9, 3.744790579798428*^9, 3.7447912913870277`*^9, 
   3.744803185701455*^9, 3.744807865649371*^9, 3.744810977233693*^9, 
   3.744811874932498*^9, 3.744817020874501*^9, 3.744894524107657*^9, 
   3.7448961642044563`*^9, 3.744921235058299*^9, 3.744921388982032*^9, 
   3.745057891606433*^9, 3.745059652004874*^9, 3.745060544731997*^9, 
   3.745061255277112*^9, 3.745063434805744*^9, 3.7450638607710943`*^9, 
   3.745069667067032*^9, 3.745069962160426*^9, 3.745072262003931*^9, 
   3.7453287105019493`*^9, 3.745329292102483*^9, 3.7455091821476517`*^9, 
   3.745561449627473*^9, 3.745562530622188*^9, 3.745569735552987*^9, 
   3.745574836427248*^9, 3.745575495835904*^9, 3.745578398604788*^9, 
   3.745588668956746*^9, 3.745667494051045*^9, 3.7456693174259853`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444789050127983`*^9, 3.7444789340975027`*^9}, 
   3.7445347121630297`*^9, 3.744610322523284*^9, 3.744611670407597*^9, 
   3.744626489650135*^9, 3.744626530183124*^9, 3.7446265839106617`*^9, 
   3.7446269116409607`*^9, 3.744627286192165*^9, 3.744630681637993*^9, 
   3.744635037284462*^9, 3.744635955325341*^9, 3.744638657996379*^9, 
   3.744639315702138*^9, 3.744642203199958*^9, 3.744646539420353*^9, 
   3.744647615878048*^9, 3.744790579798428*^9, 3.7447912913870277`*^9, 
   3.744803185701455*^9, 3.744807865649371*^9, 3.744810977233693*^9, 
   3.744811874932498*^9, 3.744817020874501*^9, 3.744894524107657*^9, 
   3.7448961642044563`*^9, 3.744921235058299*^9, 3.744921388982032*^9, 
   3.745057891606433*^9, 3.745059652004874*^9, 3.745060544731997*^9, 
   3.745061255277112*^9, 3.745063434805744*^9, 3.7450638607710943`*^9, 
   3.745069667067032*^9, 3.745069962160426*^9, 3.745072262003931*^9, 
   3.7453287105019493`*^9, 3.745329292102483*^9, 3.7455091821476517`*^9, 
   3.745561449627473*^9, 3.745562530622188*^9, 3.745569735552987*^9, 
   3.745574836427248*^9, 3.745575495835904*^9, 3.745578398604788*^9, 
   3.745588668956746*^9, 3.745667494051045*^9, 3.74566931742706*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444789050127983`*^9, 3.7444789340975027`*^9}, 
   3.7445347121630297`*^9, 3.744610322523284*^9, 3.744611670407597*^9, 
   3.744626489650135*^9, 3.744626530183124*^9, 3.7446265839106617`*^9, 
   3.7446269116409607`*^9, 3.744627286192165*^9, 3.744630681637993*^9, 
   3.744635037284462*^9, 3.744635955325341*^9, 3.744638657996379*^9, 
   3.744639315702138*^9, 3.744642203199958*^9, 3.744646539420353*^9, 
   3.744647615878048*^9, 3.744790579798428*^9, 3.7447912913870277`*^9, 
   3.744803185701455*^9, 3.744807865649371*^9, 3.744810977233693*^9, 
   3.744811874932498*^9, 3.744817020874501*^9, 3.744894524107657*^9, 
   3.7448961642044563`*^9, 3.744921235058299*^9, 3.744921388982032*^9, 
   3.745057891606433*^9, 3.745059652004874*^9, 3.745060544731997*^9, 
   3.745061255277112*^9, 3.745063434805744*^9, 3.7450638607710943`*^9, 
   3.745069667067032*^9, 3.745069962160426*^9, 3.745072262003931*^9, 
   3.7453287105019493`*^9, 3.745329292102483*^9, 3.7455091821476517`*^9, 
   3.745561449627473*^9, 3.745562530622188*^9, 3.745569735552987*^9, 
   3.745574836427248*^9, 3.745575495835904*^9, 3.745578398604788*^9, 
   3.745588668956746*^9, 3.745667494051045*^9, 3.74566931742787*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7444789050127983`*^9, 3.7444789340975027`*^9}, 
   3.7445347121630297`*^9, 3.744610322523284*^9, 3.744611670407597*^9, 
   3.744626489650135*^9, 3.744626530183124*^9, 3.7446265839106617`*^9, 
   3.7446269116409607`*^9, 3.744627286192165*^9, 3.744630681637993*^9, 
   3.744635037284462*^9, 3.744635955325341*^9, 3.744638657996379*^9, 
   3.744639315702138*^9, 3.744642203199958*^9, 3.744646539420353*^9, 
   3.744647615878048*^9, 3.744790579798428*^9, 3.7447912913870277`*^9, 
   3.744803185701455*^9, 3.744807865649371*^9, 3.744810977233693*^9, 
   3.744811874932498*^9, 3.744817020874501*^9, 3.744894524107657*^9, 
   3.7448961642044563`*^9, 3.744921235058299*^9, 3.744921388982032*^9, 
   3.745057891606433*^9, 3.745059652004874*^9, 3.745060544731997*^9, 
   3.745061255277112*^9, 3.745063434805744*^9, 3.7450638607710943`*^9, 
   3.745069667067032*^9, 3.745069962160426*^9, 3.745072262003931*^9, 
   3.7453287105019493`*^9, 3.745329292102483*^9, 3.7455091821476517`*^9, 
   3.745561449627473*^9, 3.745562530622188*^9, 3.745569735552987*^9, 
   3.745574836427248*^9, 3.745575495835904*^9, 3.745578398604788*^9, 
   3.745588668956746*^9, 3.745667494051045*^9, 3.7456693174286137`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applications", "Chapter",
 CellChangeTimes->{{3.744479626484192*^9, 3.744479630385854*^9}}],

Cell[CellGroupData[{

Cell["Square shadow coefficient", "Subchapter",
 CellChangeTimes->{{3.744479001230114*^9, 3.744479003621098*^9}, {
  3.744623252585206*^9, 3.744623258665694*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "coefficients", " ", "in", " ", "the", " ", "recursion", " ", "relation"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.744626763781775*^9, 3.7446267731837873`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionCoefficientA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"commutationCoefficient1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lb", "\[Rule]", 
         RowBox[{"lb", "-", "1"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"commutationCoefficient3", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "\[Rule]", 
         RowBox[{"lb", "-", "1"}]}], ",", 
        RowBox[{"lb", "\[Rule]", "l"}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.744479013574301*^9, 3.744479021162754*^9}, {
  3.744626623304019*^9, 3.744626627551943*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", "l", "+", "lb", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "+", "l", "+", "lb", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.744479009177362*^9, 3.7444790217483*^9}, 
   3.744479317463441*^9, 3.744480721137265*^9, 3.744534879827183*^9, 
   3.744626628667458*^9, 3.744626812818205*^9, {3.744626848994348*^9, 
   3.744626853629484*^9}, 3.744626911717846*^9, 3.744627286281032*^9, 
   3.7446306820717697`*^9, 3.744635037419351*^9, 3.744635955829349*^9, 
   3.7446387108664103`*^9, 3.744639315756651*^9, 3.744642203604081*^9, 
   3.744647014406097*^9, 3.744647616282851*^9, 3.744790606434985*^9, 
   3.7447912917956953`*^9, 3.7448078747173433`*^9, 3.74481098937215*^9, 
   3.744811894190507*^9, 3.744817021198227*^9, 3.744894544968978*^9, 
   3.74489617003331*^9, 3.744921235332343*^9, 3.744921389039363*^9, 
   3.745057895216133*^9, 3.745059652296907*^9, 3.745060545897476*^9, 
   3.745061259697967*^9, 3.7450634350102043`*^9, 3.745063861054772*^9, 
   3.745069667566965*^9, 3.745069962204174*^9, 3.7450722622694197`*^9, 
   3.745328710550231*^9, 3.745329292373344*^9, 3.7455091828355217`*^9, 
   3.7455614497562*^9, 3.745562382271085*^9, 3.745562530686183*^9, 
   3.74556973560703*^9, 3.745574836549209*^9, 3.745575495886448*^9, 
   3.7455783989182873`*^9, 3.745588669011821*^9, 3.745667494354405*^9, 
   3.745669322596409*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionCoefficientB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"commutationCoefficient3", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "\[Rule]", 
         RowBox[{"l", "-", "1"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"commutationCoefficient1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "\[Rule]", "lb"}], ",", 
        RowBox[{"lb", "\[Rule]", 
         RowBox[{"l", "-", "1"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.744479300513942*^9, 3.744479302278365*^9}, {
  3.7446266329313*^9, 3.744626633893072*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.744479303194088*^9, 3.744479318099476*^9}, 
   3.744480721197805*^9, 3.7445348798787737`*^9, 3.744626634575194*^9, 
   3.7446268128570642`*^9, {3.7446268490217648`*^9, 3.7446268536619596`*^9}, 
   3.744626911760236*^9, 3.744627286329192*^9, 3.744630682186797*^9, 
   3.744635037456852*^9, 3.7446359559557333`*^9, 3.744638710905641*^9, 
   3.744639315789096*^9, 3.7446422036629953`*^9, 3.7446470144476748`*^9, 
   3.744647616365264*^9, 3.744790606473941*^9, 3.744791291855934*^9, 
   3.7448078747484407`*^9, 3.744810989413598*^9, 3.7448118942309847`*^9, 
   3.744817021300013*^9, 3.744894545008471*^9, 3.744896170070244*^9, 
   3.744921235440516*^9, 3.744921389074267*^9, 3.7450578952470503`*^9, 
   3.745059652427071*^9, 3.745060545935227*^9, 3.745061259728655*^9, 
   3.745063435117785*^9, 3.7450638611840477`*^9, 3.745069667691196*^9, 
   3.745069962244808*^9, 3.745072262422076*^9, 3.745328710586182*^9, 
   3.745329292401855*^9, 3.745509182867569*^9, 3.7455614498164253`*^9, 
   3.745562382307584*^9, 3.745562530726931*^9, 3.745569735641657*^9, 
   3.745574836586197*^9, 3.7455754959186172`*^9, 3.745578399089951*^9, 
   3.74558866906281*^9, 3.745667494468663*^9, 3.7456693226316147`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "relation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelations", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"squareShadowCoefficient", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "\[Equal]", 
       RowBox[{"recursionCoefficientA", " ", 
        RowBox[{"squareShadowCoefficient", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "l", ",", 
          RowBox[{"lb", "-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"squareShadowCoefficient", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "\[Equal]", 
       RowBox[{"recursionCoefficientB", " ", 
        RowBox[{"squareShadowCoefficient", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"l", "-", "1"}], ",", "lb"}], "]"}]}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.74447933718181*^9, 3.744479380316534*^9}, {
  3.744479411756954*^9, 3.744479468557502*^9}, {3.744626640004348*^9, 
  3.7446266650301857`*^9}, {3.744626717705793*^9, 3.744626725449237*^9}, {
  3.744626775887158*^9, 3.744626780916377*^9}, {3.744626886241454*^9, 
  3.744626893349175*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "solution", " ", "to", " ", "the", " ", "recursion", " ", "relation"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"squareShadowCoefficientSolution", "=", 
    RowBox[{
     RowBox[{"squareShadowCoefficient", "[", 
      RowBox[{"\[CapitalDelta]_", ",", "l_", ",", "lb_"}], "]"}], 
     "\[RuleDelayed]", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "lb"}]], " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "2", "+", 
         FractionBox[
          RowBox[{"l", "-", "lb"}], "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "-", "\[CapitalDelta]", "+", 
         FractionBox[
          RowBox[{"l", "-", "lb"}], "2"]}], ")"}], "  ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", 
         FractionBox[
          RowBox[{"l", "+", "lb"}], "2"], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"4", "-", "\[CapitalDelta]", "+", 
         FractionBox[
          RowBox[{"l", "+", "lb"}], "2"], "-", "1"}], ")"}], " "}]]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.744479492878429*^9, 3.744479533269211*^9}, {
   3.744626672714553*^9, 3.7446266827378883`*^9}, {3.7446267854223433`*^9, 
   3.744626793112253*^9}, 3.7446268958076763`*^9, 3.744627160435245*^9, {
   3.74462725699305*^9, 3.744627261248156*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelations", "/.", "squareShadowCoefficientSolution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.744479505802743*^9, 3.7444795226365633`*^9}, {
   3.744626701518159*^9, 3.744626706202458*^9}, {3.744626799068445*^9, 
   3.7446268002869873`*^9}, 3.7446272680477962`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.744479513715119*^9, 3.744479534784548*^9}, 
   3.744480721252061*^9, 3.744534879942308*^9, {3.744626707305324*^9, 
   3.744626727560524*^9}, 3.744626812919422*^9, {3.744626849074636*^9, 
   3.744626853713334*^9}, 3.744626911852759*^9, 3.7446272864258013`*^9, 
   3.744630682521372*^9, 3.744635037607143*^9, 3.7446359563356047`*^9, 
   3.744638710980631*^9, 3.744639315857429*^9, 3.74464220396485*^9, 
   3.744647014534624*^9, 3.7446476167357883`*^9, 3.744790606555798*^9, 
   3.7447912922082653`*^9, 3.744807874911446*^9, 3.744810989506289*^9, 
   3.744811894319993*^9, 3.744817021625102*^9, 3.744894545096203*^9, 
   3.744896170227426*^9, 3.744921235704427*^9, 3.744921389157283*^9, 
   3.745057895320373*^9, 3.745059652745512*^9, 3.745060546013233*^9, 
   3.745061259804488*^9, 3.745063435420842*^9, 3.745063861506897*^9, 
   3.7450696679876013`*^9, 3.745069962316712*^9, 3.745072262724599*^9, 
   3.74532871065378*^9, 3.745329292463785*^9, 3.7455091829397*^9, 
   3.745561449965743*^9, 3.74556238237465*^9, 3.745562530801634*^9, 
   3.745569735713109*^9, 3.745574836777163*^9, 3.745575495989882*^9, 
   3.745578399664526*^9, 3.7455886691459618`*^9, 3.7456674948060427`*^9, 
   3.745669322703486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "versus", " ", "the", " ", "known", " ", "scalar", " ", 
    "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[CapitalDelta]", "-", "2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "\[CapitalDelta]"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "-", "\[CapitalDelta]"}], "]"}]}]], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"squareShadowCoefficient", "[", 
       RowBox[{"\[CapitalDelta]", ",", "0", ",", "0"}], "]"}], "/.", 
      "squareShadowCoefficientSolution"}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.744479550912552*^9, 3.744479591551897*^9}, {
   3.744626751640794*^9, 3.744626757472165*^9}, {3.7446268016228*^9, 
   3.744626808702243*^9}, 3.744626898260127*^9, 3.744627271820496*^9, 
   3.74464700893554*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744479588958939*^9, 3.7444795918551693`*^9}, 
   3.744480721284938*^9, 3.7445348800033903`*^9, 3.744626758134756*^9, 
   3.7446268129483356`*^9, {3.744626849107731*^9, 3.7446268537491426`*^9}, 
   3.744626911914584*^9, 3.744627286493575*^9, 3.744630682653194*^9, 
   3.744635037658455*^9, 3.744635956675156*^9, 3.7446387110338097`*^9, 
   3.744639315912857*^9, 3.7446422041027203`*^9, 3.744647014600362*^9, 
   3.7446476168885317`*^9, 3.744790606618374*^9, 3.744791292325056*^9, 
   3.744807874962347*^9, 3.7448109895719013`*^9, 3.744811894381304*^9, 
   3.744817021784066*^9, 3.744894545162969*^9, 3.744896170287291*^9, 
   3.744921235854783*^9, 3.74492138921918*^9, 3.745057895378953*^9, 
   3.7450596528820753`*^9, 3.745060546070589*^9, 3.745061259863008*^9, 
   3.7450634355574293`*^9, 3.745063861641481*^9, 3.74506966814085*^9, 
   3.7450699623763447`*^9, 3.7450722628673058`*^9, 3.745328710713161*^9, 
   3.745329292513213*^9, 3.745509183005773*^9, 3.745561450073536*^9, 
   3.745562382425932*^9, 3.745562530867454*^9, 3.745569735773902*^9, 
   3.745574836841271*^9, 3.7455754960474997`*^9, 3.7455783999077177`*^9, 
   3.745588669222402*^9, 3.7456674949540777`*^9, 3.745669322760167*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"comparison", " ", "with", " ", "vector", " ", "formalism"}], " ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"squareShadowCoefficientVectorFormalism", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "d"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", "J", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"d", "-", "\[CapitalDelta]", "+", "J", "-", "1"}], ")"}]}]], 
      
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"\[CapitalDelta]", "-", 
          RowBox[{"d", "/", "2"}]}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"d", "/", "2"}], "-", "\[CapitalDelta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"\[CapitalDelta]", "-", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"d", "-", "\[CapitalDelta]", "-", "1"}], "]"}]}]]}], "/.", 
     RowBox[{"d", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"J", "\[Rule]", "l"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.744647065351946*^9, 3.744647173512116*^9}, {
  3.74464721836314*^9, 3.7446472240631237`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]", ",", "l", ",", "l"}], "]"}], 
    "squareShadowCoefficientVectorFormalism"], "/.", 
   "squareShadowCoefficientSolution"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.744647175679421*^9, 3.744647201073139*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.744647195754037*^9, 3.7446472022388563`*^9}, {
   3.744647237901485*^9, 3.744647241819111*^9}, 3.744647618494*^9, 
   3.744790606684947*^9, 3.744791292751135*^9, 3.74480787501175*^9, 
   3.7448109897458487`*^9, 3.7448118944477463`*^9, 3.7448170222777367`*^9, 
   3.744894545231411*^9, 3.744896170352228*^9, 3.744921236148427*^9, 
   3.744921389296216*^9, 3.7450578954367323`*^9, 3.745059653264511*^9, 
   3.7450605461372013`*^9, 3.745061259915223*^9, 3.745063435827799*^9, 
   3.745063862080904*^9, 3.7450696686028357`*^9, 3.745069962431665*^9, 
   3.745072263165506*^9, 3.745328710772184*^9, 3.745329292562685*^9, 
   3.7455091830692043`*^9, 3.745561450192046*^9, 3.745562382481194*^9, 
   3.745562530935423*^9, 3.745569735841599*^9, 3.745574836905921*^9, 
   3.745575496100649*^9, 3.745578400157062*^9, 3.745588669295333*^9, 
   3.745667495409568*^9, 3.745669322820315*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plancherel measure", "Subchapter",
 CellChangeTimes->{{3.726410443440073*^9, 3.726410447096488*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "coefficients", " ", "in", " ", "the", " ", "recursion", " ", "relation"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.744626763781775*^9, 3.7446267731837873`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionCoefficientA", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"bubbleCoefficientBar1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lb", "\[Rule]", 
        RowBox[{"lb", "-", "1"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[CapitalDelta]", "+", 
         FractionBox["1", "2"]}]}]}], "}"}]}], "bubbleCoefficient1"], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.744626960795186*^9, 3.744626983745162*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "lb"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
  RowBox[{"lb", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "l", "+", "lb", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOItr8xV/Z+9dvRmVjEC0TvOrvUG0UXx3z8HAGkLq+3C
wUDarVWlHUSbLLa5HwKkwzQatEKBdJXMlMlhQHoDT5hFJJBuuqnEPR9IW76f
Hw+im7iSKpYDaa5nDxlWAmmBpywFINpI+sL71UC6+/e+MxeB9BMh36mXgLT0
0+5L94C0feGupyD6c9P7HsXnrx3juTdmKAHpa4JuN0D0PdF6Q2Ug/VG21VEF
SG+YcqoMRB/XnemjDqR5rvoXgmiXbe8naADpdya3TiwF0m9yJgsuA9IL7j9+
/hdIO1zwzBV/8doxQObiQxA96Vr8FxA9a/mfCmkgvWHNvG+yQFrtLYunHJC+
VcK7RR5IC/1ZvV0FSP+7Gy3pA6QB3oq5gA==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionCoefficientB", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"bubbleCoefficientBar3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", 
        RowBox[{"l", "-", "1"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[CapitalDelta]", "-", 
         FractionBox["1", "2"]}]}]}], "}"}]}], "bubbleCoefficient3"], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7446270194875917`*^9, 3.744627031124722*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "l"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
  RowBox[{"l", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJvm75r+T977fgq3dMIRO8NWe8NohvEf30OANIdE3cI
BwNpPQ21dhA9S8LufgiQPjChUSsUSPfmTpscBqQlXkdaRAJpqUAV7vlAmmHN
4ngQzRGSXLEcSGvUPWZYCaSFWtkKQLThn8vvVwPpnEUHzlwE0vm7/aZeAtlb
N+HSPSDN/Hr3UxDNofCxR/H5a0dWh80ZSkBaaov7DRDdltVgqAykTZg7HVWA
NPuRM2Ug+nnhXB91IP07KrAQRB8x/DJBA0h3T799YimQTp4xRXAZkHZxePr8
L5BOXxmQK/7itSPbyksPQfS1GYlfQHQby78KaSD9X3/BN1kgreXN5ikHpJtW
8W2RB9JmzWu3qwBphupYSR8gDQDwULTK
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "relation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelations", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"plancherelMeasure", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "\[Equal]", 
       RowBox[{"recursionCoefficientA", " ", 
        RowBox[{"plancherelMeasure", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "+", 
           FractionBox["1", "2"]}], ",", "l", ",", 
          RowBox[{"lb", "-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"plancherelMeasure", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "\[Equal]", 
       RowBox[{"recursionCoefficientB", " ", 
        RowBox[{"plancherelMeasure", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"l", "-", "1"}], ",", "lb"}], "]"}]}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.744627061683844*^9, 3.744627134955247*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "solution", " ", "to", " ", "the", " ", "recursion", " ", "relation"}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.726410837468789*^9, 3.726410841724698*^9}, 
   3.744627170292494*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plancherelMeasureSolution", "=", 
   RowBox[{
    RowBox[{"plancherelMeasure", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_", ",", "lb_"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "lb"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["2", "4"], "volSO4"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox["\[Pi]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "2", "+", 
           FractionBox[
            RowBox[{"l", "-", "lb"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"2", "-", "\[CapitalDelta]", "+", 
           FractionBox[
            RowBox[{"l", "-", "lb"}], "2"]}], ")"}], "  ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", 
           FractionBox[
            RowBox[{"l", "+", "lb"}], "2"], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"4", "-", "\[CapitalDelta]", "+", 
           FractionBox[
            RowBox[{"l", "+", "lb"}], "2"], "-", "1"}], ")"}], " "}]], ")"}], 
      
      RowBox[{"-", "1"}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.726410855431161*^9, 3.7264108639928923`*^9}, {
   3.726410910306383*^9, 3.726410950476009*^9}, {3.7264113166336823`*^9, 
   3.726411349494735*^9}, 3.7264121144835587`*^9, {3.727095785220029*^9, 
   3.72709581387858*^9}, {3.744627174574513*^9, 3.744627175821047*^9}, {
   3.744634874905925*^9, 3.744634907557205*^9}, {3.744790702189274*^9, 
   3.744790711502067*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "check", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7444805317197733`*^9, 3.744480534113491*^9}, {
  3.744627300558352*^9, 3.744627301945691*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelations", "/.", "plancherelMeasureSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.744480539299024*^9, 3.744480542588005*^9}, {
  3.744480588099724*^9, 3.744480589148695*^9}, {3.744627194766449*^9, 
  3.744627199612632*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.7444805430677767`*^9, 3.744480554638137*^9}, {
   3.744480584712769*^9, 3.744480589475646*^9}, 3.744481036137429*^9, {
   3.7445348613040113`*^9, 3.744534882484185*^9}, {3.744627195465493*^9, 
   3.74462720008602*^9}, 3.744627293551862*^9, 3.7446306884325*^9, 
   3.744635037838799*^9, 3.744635961936174*^9, 3.744638714016756*^9, 
   3.7446393161195374`*^9, 3.744642205100452*^9, 3.744647619239275*^9, 
   3.744790617215597*^9, 3.744790713214793*^9, 3.744791294062373*^9, 
   3.744807875159544*^9, 3.7448110151876583`*^9, 3.744811904285837*^9, 
   3.744817023110279*^9, 3.744894566120414*^9, 3.744896170526745*^9, 
   3.744921236905718*^9, 3.744921389957213*^9, 3.745057895585936*^9, 
   3.74505965405549*^9, 3.745060546295824*^9, 3.745061260075988*^9, 
   3.74506343672161*^9, 3.7450638628403587`*^9, 3.74506966960728*^9, 
   3.74506996261022*^9, 3.7450722640589943`*^9, 3.745328710917831*^9, 
   3.745329292710574*^9, 3.745509183250732*^9, 3.745561450956851*^9, 
   3.745562382642419*^9, 3.7455625312344427`*^9, 3.745569736004477*^9, 
   3.7455748370614567`*^9, 3.745575496258544*^9, 3.745578401042521*^9, 
   3.745588669490467*^9, 3.745669322974969*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "relation", " ", "with", " ", "square", " ", "shadow", " ", "coefficient"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.744480635910087*^9, 3.744480646448353*^9}, {
  3.7446272257301083`*^9, 3.744627233380906*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"plancherelMeasure", "[", 
     RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "\[Equal]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"squareShadowCoefficient", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "lb"}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "lb"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["2", "4"], "volSO4"}]]}]}], "/.", 
   "squareShadowCoefficientSolution"}], "/.", 
  "plancherelMeasureSolution"}]], "Input",
 CellChangeTimes->{{3.744480659184964*^9, 3.744480737626795*^9}, {
  3.744627213487669*^9, 3.7446272436802*^9}, {3.744635970134488*^9, 
  3.7446359799301987`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.744480715943478*^9, 3.74448073841973*^9}, 
   3.744481036429673*^9, {3.744534862545088*^9, 3.7445348825164747`*^9}, 
   3.74462729358409*^9, 3.744630688748473*^9, 3.7446350378689413`*^9, {
   3.744635962260358*^9, 3.744635984358061*^9}, 3.744638714052116*^9, 
   3.7446393161634903`*^9, 3.7446422053645163`*^9, 3.744647619582838*^9, 
   3.744790617252226*^9, 3.744790719883481*^9, 3.744791294452923*^9, 
   3.7448078751822853`*^9, 3.744811015220913*^9, 3.744811904320594*^9, 
   3.744817023302164*^9, 3.744894566176422*^9, 3.7448961705741243`*^9, 
   3.744921237059507*^9, 3.744921389991716*^9, 3.745057895618384*^9, 
   3.7450596546091957`*^9, 3.7450605463335247`*^9, 3.745061260100687*^9, 
   3.745063436874029*^9, 3.7450638631253443`*^9, 3.745069669731648*^9, 
   3.745069962638579*^9, 3.745072264237239*^9, 3.7453287109443693`*^9, 
   3.745329292751985*^9, 3.745509183276998*^9, 3.745561451093816*^9, 
   3.745562382671529*^9, 3.745562531270032*^9, 3.745569736032186*^9, 
   3.745574837101564*^9, 3.745575496287979*^9, 3.745578401290958*^9, 
   3.745588669523576*^9, 3.745669323001096*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"comparison", " ", "with", " ", "vector", " ", "formalism"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.744636171868264*^9, 3.7446361798642807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimVector", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"J", "+", "d", "-", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "J"}], "+", "d", "-", "2"}], ")"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"J", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "-", "1"}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "\[Rule]", "4"}], ",", 
      RowBox[{"J", "\[Rule]", "l"}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.744636495848817*^9, 3.744636511082136*^9}, 
   3.744636589933146*^9, {3.744790811473926*^9, 3.7447908319772*^9}}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "+", "l"}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.7446365041226263`*^9, 3.744636511352178*^9}, 
   3.7446365906102247`*^9, 3.74463871409127*^9, 3.7446393162041607`*^9, 
   3.744642205692114*^9, 3.744647619877057*^9, 3.744790617302191*^9, 
   3.7447906588065863`*^9, {3.744790821861952*^9, 3.744790851176643*^9}, 
   3.744791294746367*^9, 3.744807875215928*^9, 3.744811015264655*^9, 
   3.744811904365304*^9, 3.744817023500867*^9, 3.744894566240176*^9, 
   3.7448961706154757`*^9, 3.744921237312952*^9, 3.744921390038838*^9, 
   3.745057895651266*^9, 3.74505965481079*^9, 3.745060546370929*^9, 
   3.745061260133333*^9, 3.7450634371322193`*^9, 3.7450638641735783`*^9, 
   3.7450696699566393`*^9, 3.745069962674773*^9, 3.7450722645003643`*^9, 
   3.745328710976488*^9, 3.745329292845932*^9, 3.745509183313601*^9, 
   3.745561451239147*^9, 3.745562382710424*^9, 3.7455625313204517`*^9, 
   3.7455697360664377`*^9, 3.7455748371386623`*^9, 3.745575496327017*^9, 
   3.745578401496834*^9, 3.7455886695673428`*^9, 3.745669323031949*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vectorPlancherel", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "squareShadowCoefficientVectorFormalism"], 
     FractionBox["dimVector", 
      RowBox[{
       SuperscriptBox["2", "d"], "volSO4"}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "\[Rule]", "4"}], ",", 
      RowBox[{"J", "\[Rule]", "l"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.744636186606741*^9, 3.744636371030821*^9}, 
   3.7446365878850727`*^9, 3.744790724437121*^9, 3.744790841037498*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["vectorPlancherel", 
    RowBox[{"plancherelMeasure", "[", 
     RowBox[{"\[CapitalDelta]", ",", "l", ",", "l"}], "]"}]], "/.", 
   "plancherelMeasureSolution"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7446363333551073`*^9, 3.7446363992889557`*^9}, {
   3.744636441853506*^9, 3.744636454952547*^9}, 3.744790846625223*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.744636353628056*^9, 3.744636399822249*^9}, {
   3.744636451573056*^9, 3.744636455472068*^9}, 3.7446387143048077`*^9, 
   3.744639316407257*^9, 3.744642206059273*^9, 3.744647620354208*^9, 
   3.7447906175470953`*^9, 3.744790651043172*^9, {3.744790842373684*^9, 
   3.7447908522557287`*^9}, 3.744791294979332*^9, 3.744807875243917*^9, 
   3.7448110153060293`*^9, 3.7448119044031878`*^9, 3.744817023672283*^9, 
   3.744894566295644*^9, 3.744896170648182*^9, 3.744921390080104*^9, 
   3.745057895676054*^9, 3.745059655033177*^9, 3.745060546400634*^9, 
   3.7450612601683903`*^9, 3.745063437305649*^9, 3.745063864380952*^9, 
   3.745069670152217*^9, 3.7450699627172937`*^9, 3.745072264693459*^9, 
   3.745328711002207*^9, 3.7453292929072437`*^9, 3.745509183354278*^9, 
   3.745561451384941*^9, 3.745562382743916*^9, 3.745562531358099*^9, 
   3.745569736095683*^9, 3.745574837169355*^9, 3.745575496357915*^9, 
   3.745578401706917*^9, 3.74558866960469*^9, 3.745669323069065*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shadow coefficients: seeds", "Subchapter",
 CellChangeTimes->{{3.725348389827135*^9, 3.725348394099924*^9}, {
   3.7268981516478653`*^9, 3.726898176894575*^9}, 3.7270000242364483`*^9, {
   3.744792584059836*^9, 3.744792585282076*^9}}],

Cell[CellGroupData[{

Cell["Scalar structure:   (0,0)x(0,0)x(l,l)", "Subsection",
 CellChangeTimes->{{3.74462256455812*^9, 3.744622590771803*^9}, {
  3.744622637400557*^9, 3.744622637886631*^9}, {3.744622723938398*^9, 
  3.744622758091468*^9}, {3.744629424333601*^9, 3.744629428350216*^9}, {
  3.744630957965981*^9, 3.744630958359359*^9}, {3.7447919813906393`*^9, 
  3.7447919891491137`*^9}, {3.744792051896406*^9, 3.7447920711593647`*^9}, {
  3.744792804153311*^9, 3.744792828087315*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "before"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"derivativesInitial", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"expr", "//", 
             RowBox[{
              RowBox[{"spinorDb", "[", 
               RowBox[{
                RowBox[{"+", 
                 FractionBox["1", "2"]}], ",", "0", ",", 
                RowBox[{"+", "1"}]}], "]"}], "[", 
              RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
           RowBox[{
            RowBox[{"spinorD", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0", ",", 
              RowBox[{"+", "1"}]}], "]"}], "[", 
            RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725440537821319*^9, 3.72544056364515*^9}, {
  3.726899612854602*^9, 3.7268996419081507`*^9}, {3.7269055944091578`*^9, 
  3.726905597815462*^9}, {3.744627558533677*^9, 3.744627569260502*^9}, {
  3.744628391789447*^9, 3.74462839744326*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "]"}], "\[Equal]", 
       RowBox[{"coefficient", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"scalarStructure", "[", 
            RowBox[{"l", "-", "1"}], "]"}], "[", 
           RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
            RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}], "//", 
          "derivativesInitial"}], ")"}]}]}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientBefore", "=", 
  RowBox[{"coefficient", "/.", "solution"}]}]}], "Input",
 CellChangeTimes->{{3.725440628671006*^9, 3.7254406400632143`*^9}, {
  3.725440910381802*^9, 3.7254409593368807`*^9}, {3.725441046733346*^9, 
  3.7254410561504803`*^9}, {3.725441146345256*^9, 3.725441148459784*^9}, {
  3.726905607238433*^9, 3.726905619904809*^9}, {3.726905718995123*^9, 
  3.7269057349083853`*^9}, {3.7446277167711906`*^9, 3.74462776129882*^9}, {
  3.744811093887323*^9, 3.7448111129796352`*^9}}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
     "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.72544093417068*^9, 3.725440960734486*^9}, 
   3.725441017840514*^9, 3.725441057428494*^9, 3.725441149643093*^9, 
   3.7254467638083773`*^9, 3.726900342827547*^9, 3.726905622272831*^9, 
   3.7269057365358963`*^9, 3.7270938921262302`*^9, 3.727093960433387*^9, 
   3.727094663427993*^9, {3.727095183613903*^9, 3.727095203647488*^9}, 
   3.727105531356822*^9, 3.727105577516592*^9, 3.727257979979539*^9, 
   3.727258563270196*^9, 3.727268619338428*^9, 3.727282769373887*^9, 
   3.727287109183545*^9, 3.7273498272703953`*^9, 3.727351078365172*^9, 
   3.727358380357738*^9, 3.7275922087038193`*^9, 3.7276220520552*^9, 
   3.7276963437405663`*^9, 3.74349943586585*^9, 3.7446124234943027`*^9, 
   3.7446275772878838`*^9, 3.744627762405403*^9, 3.7446278458617353`*^9, 
   3.744629995101265*^9, 3.7446307058503113`*^9, 3.744635071045635*^9, 
   3.744638753055966*^9, 3.7446393483429947`*^9, 3.7446422141263733`*^9, 
   3.744647629983984*^9, 3.744791074484961*^9, 3.744791303792655*^9, 
   3.744803605951921*^9, 3.744807880563631*^9, 3.744811048611486*^9, 
   3.744811132432342*^9, 3.7448119222445717`*^9, 3.744817024982253*^9, 
   3.744894658023403*^9, 3.744896175872245*^9, 3.744921266308408*^9, 
   3.744921397802436*^9, 3.745057896894178*^9, 3.7450596564519777`*^9, 
   3.745060547657114*^9, 3.7450612611761713`*^9, 3.745063438670414*^9, 
   3.745063866078435*^9, 3.7450696714964027`*^9, 3.7450699642176027`*^9, 
   3.745072265935924*^9, 3.7453287485098143`*^9, 3.74532929398298*^9, 
   3.745509231531211*^9, 3.745561452697302*^9, 3.745563108110436*^9, 
   3.7455697380663443`*^9, 3.74557483824035*^9, 3.745575503697275*^9, 
   3.745578403037056*^9, 3.745588670684898*^9, 3.745669324121766*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.7254409944150333`*^9, 3.7254410024235983`*^9}, {
   3.726900135944604*^9, 3.72690014262892*^9}, {3.726905628908793*^9, 
   3.726905630483424*^9}, 3.744622642134989*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"scalarStructure", "[", 
           RowBox[{"l", "-", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", 
           ",", 
           RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}], "//", 
         "derivativesInitial"}], ")"}], "\[Equal]", 
       RowBox[{"coefficient", " ", 
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", 
          ",", "\[CapitalDelta]3"}], "]"}]}]}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientAfter", "=", 
  RowBox[{"coefficient", "/.", "solution"}]}]}], "Input",
 CellChangeTimes->{{3.72544102564369*^9, 3.72544107127623*^9}, {
  3.725441133746516*^9, 3.725441153721043*^9}, {3.726900172413196*^9, 
  3.726900186377174*^9}, {3.7269056336127663`*^9, 3.7269056768289557`*^9}, {
  3.7446277759333982`*^9, 3.744627802041204*^9}, {3.744628413635717*^9, 
  3.744628431827807*^9}, {3.744811150515654*^9, 3.744811170375592*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
   "2", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
    "\[CapitalDelta]3"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7254410735257463`*^9, {3.725441137907242*^9, 3.7254411552901373`*^9}, 
   3.7254467678318377`*^9, 3.726900347540607*^9, {3.726905672262169*^9, 
   3.726905685230852*^9}, 3.726905740572775*^9, 3.7270939711447563`*^9, {
   3.727095184959488*^9, 3.7270952071611357`*^9}, 3.727105532625093*^9, 
   3.727105578264165*^9, 3.727257986017084*^9, 3.727258569696478*^9, 
   3.7272686207447844`*^9, 3.7272827733296747`*^9, 3.727287110636406*^9, 
   3.7273498288304777`*^9, 3.727351079901279*^9, 3.727358381871126*^9, 
   3.7275922101932507`*^9, 3.727622053637414*^9, 3.727696345273408*^9, 
   3.7434994373591623`*^9, 3.744612629789872*^9, {3.744627786500039*^9, 
   3.744627815645277*^9}, 3.744627848978404*^9, 3.7446281122058983`*^9, {
   3.74462842265806*^9, 3.744628433694684*^9}, 3.744630729802088*^9, 
   3.744635072313155*^9, 3.7446387543664637`*^9, 3.744639349710354*^9, 
   3.7446422157365847`*^9, 3.744647631592301*^9, 3.744791075784202*^9, 
   3.744791305496676*^9, 3.744803607504221*^9, 3.744807881811399*^9, 
   3.7448110499802933`*^9, {3.7448111545565653`*^9, 3.7448111715282307`*^9}, 
   3.744811926606201*^9, 3.744817027031312*^9, 3.7448946595837917`*^9, 
   3.7448961771375103`*^9, 3.744921267874194*^9, 3.744921399148305*^9, 
   3.745057898111886*^9, 3.745059657965961*^9, 3.7450605488342533`*^9, 
   3.7450612623681087`*^9, 3.745063440128097*^9, 3.745063867504127*^9, 
   3.74506967305238*^9, 3.745069965442902*^9, 3.7450722673572474`*^9, 
   3.745328749627995*^9, 3.745329295112713*^9, 3.745509244006699*^9, 
   3.7455614544343853`*^9, 3.745563109252946*^9, 3.745569739390229*^9, 
   3.7455748395068483`*^9, 3.745575504942319*^9, 3.745578404548828*^9, 
   3.745588671926749*^9, 3.7456693253428183`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "relation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelation", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficientBefore", " ", "coefficientAfter", " ", 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", 
        RowBox[{"l", "-", "1"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
        RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.72544116891101*^9, 3.725441185010956*^9}, {
  3.7269006602943087`*^9, 3.7269006605666924`*^9}, {3.7269006945911293`*^9, 
  3.72690070198503*^9}, {3.726900777778755*^9, 3.726900780042548*^9}, {
  3.72690576147091*^9, 3.726905762383841*^9}, {3.727093963116742*^9, 
  3.727093967433565*^9}, {3.7446278749062243`*^9, 3.744627998657434*^9}, {
  3.744628116530851*^9, 3.744628166538994*^9}, {3.744630711486382*^9, 
  3.7446307143521748`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "solution", " ", "to", " ", "the", " ", "recursion", " ", "relation"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"scalarShadowCoefficient1Solution", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"scalarShadowCoefficient1", "[", "l_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "-", "\[CapitalDelta]1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
           "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7254455470926933`*^9, 3.7254456149354*^9}, 
   3.725445663533589*^9, {3.7254457271132517`*^9, 3.7254457514558363`*^9}, {
   3.726900682952031*^9, 3.726900683782981*^9}, {3.726900799464203*^9, 
   3.726900799606825*^9}, {3.727093980455243*^9, 3.7270940213018312`*^9}, {
   3.74462805980737*^9, 3.744628077725696*^9}, 3.74462814725998*^9, {
   3.744630718882201*^9, 3.74463071907915*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelation", "/.", "scalarShadowCoefficient1Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7254439861622677`*^9, 3.725444013858973*^9}, {
   3.726900633252233*^9, 3.7269006389923143`*^9}, {3.7269007623048277`*^9, 
   3.726900768334526*^9}, 3.7269057835233383`*^9, {3.744628087745462*^9, 
   3.744628091689352*^9}, {3.744811183019408*^9, 3.744811183563398*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.72544399791363*^9, 3.7254440143145*^9}, 
   3.725445758126751*^9, 3.725446768153891*^9, {3.7269007700008307`*^9, 
   3.726900801446114*^9}, 3.726905784135889*^9, 3.727093982238635*^9, {
   3.727095185151857*^9, 3.7270952073730907`*^9}, 3.727105532794945*^9, 
   3.727105578385851*^9, 3.7272579950188713`*^9, 3.727258569998176*^9, 
   3.727268620914916*^9, 3.727282773568796*^9, 3.727287111451715*^9, 
   3.727349829617985*^9, 3.7273510801173363`*^9, 3.727358382025815*^9, 
   3.727592210995407*^9, 3.727622054375197*^9, 3.727696346558826*^9, 
   3.743499438348852*^9, 3.744612928293564*^9, 3.744628092689584*^9, {
   3.7446281260312243`*^9, 3.744628169145997*^9}, 3.744628422843431*^9, 
   3.744630730395854*^9, 3.7446350724780407`*^9, 3.744638754529727*^9, 
   3.74463934989395*^9, 3.744642216296081*^9, 3.744647632097014*^9, 
   3.7447910759509363`*^9, 3.7447913061114893`*^9, 3.744803607689377*^9, 
   3.744807881965764*^9, 3.744811050165298*^9, {3.744811178761126*^9, 
   3.744811187083849*^9}, 3.744811926783866*^9, 3.744817027576828*^9, 
   3.74489465981192*^9, 3.744896177311969*^9, 3.744921268354903*^9, 
   3.744921399300179*^9, 3.745057898292706*^9, 3.745059658407165*^9, 
   3.7450605489842043`*^9, 3.745061262511086*^9, 3.745063440579783*^9, 
   3.745063867938747*^9, 3.745069673597809*^9, 3.745069965596148*^9, 
   3.745072267791522*^9, 3.745328749785582*^9, 3.745329295250573*^9, 
   3.7455092442141953`*^9, 3.74556145495934*^9, 3.7455631094144*^9, 
   3.7455697395466127`*^9, 3.74557483967766*^9, 3.745575505110323*^9, 
   3.745578405013345*^9, 3.7455886721040277`*^9, 3.745669325504671*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", "square"}]}]}], " ", "shadow", " ", 
     RowBox[{
      RowBox[{"check", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
        "\[CapitalDelta]3"}], "]"}]}], 
     RowBox[{
      RowBox[{"squareShadowCoefficient", "[", 
       RowBox[{"\[CapitalDelta]1", ",", "0", ",", "0"}], "]"}], "/.", 
      "squareShadowCoefficientSolution"}]], "/.", 
    "scalarShadowCoefficient1Solution"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
  3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
  3.727258762943853*^9}, {3.744628180094965*^9, 3.744628263019004*^9}, {
  3.744629108434947*^9, 3.7446291121241007`*^9}, {3.744630723111442*^9, 
  3.744630725515604*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.727258609735406*^9, 3.727258619671773*^9}, {
   3.727258678303887*^9, 3.727258681746427*^9}, 3.727258753913864*^9, 
   3.72726862110296*^9, 3.727282773845346*^9, 3.72728711205584*^9, 
   3.7273498300079813`*^9, 3.7273510803265963`*^9, 3.727358382212281*^9, 
   3.727592211214448*^9, 3.7276220546018267`*^9, 3.7276963472191143`*^9, 
   3.74349943869491*^9, 3.7446129724010973`*^9, 3.7446282639785337`*^9, 
   3.74462842288134*^9, 3.744630730476712*^9, 3.744635072553224*^9, 
   3.744638754591193*^9, 3.744639349972191*^9, 3.7446422164183807`*^9, 
   3.744647632169939*^9, 3.744791076029649*^9, 3.7447913061897697`*^9, 
   3.744803607819407*^9, 3.744807882040777*^9, 3.744811050238761*^9, 
   3.7448111881219873`*^9, 3.744811926860462*^9, 3.744817027725863*^9, 
   3.74489465993822*^9, 3.74489617739718*^9, 3.74492126862399*^9, 
   3.744921399365086*^9, 3.745057898366419*^9, 3.745059658566853*^9, 
   3.7450605490581703`*^9, 3.745061262577519*^9, 3.745063440723996*^9, 
   3.745063868099204*^9, 3.7450696737549963`*^9, 3.745069965680789*^9, 
   3.745072267971449*^9, 3.745328749858811*^9, 3.745329295312191*^9, 
   3.7455092443050203`*^9, 3.745561455123377*^9, 3.745563109485484*^9, 
   3.745569739615818*^9, 3.745574839762286*^9, 3.745575505181189*^9, 
   3.745578405181978*^9, 3.745588672262557*^9, 3.74566932557403*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.7254409944150333`*^9, 3.7254410024235983`*^9}, {
   3.725443339694593*^9, 3.725443345545802*^9}, {3.726902311048308*^9, 
   3.726902323384547*^9}, {3.72690579289093*^9, 3.7269057946835814`*^9}, 
   3.7446226449311247`*^9, {3.7446294207486153`*^9, 3.744629420921144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "after"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"derivatives2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"expr", "//", 
             RowBox[{
              RowBox[{"spinorDb", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], ",", 
                RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
              RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
           RowBox[{
            RowBox[{"spinorD", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0", ",", 
              RowBox[{"+", "1"}]}], "]"}], "[", 
            RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725440537821319*^9, 3.72544056364515*^9}, {
  3.725444484317137*^9, 3.7254444941771107`*^9}, {3.725444527413953*^9, 
  3.7254445276078043`*^9}, {3.7254449942970037`*^9, 3.725445018818687*^9}, {
  3.7269023529400787`*^9, 3.726902384386325*^9}, {3.744628403064694*^9, 
  3.74462840625259*^9}, {3.744629432725255*^9, 3.744629432891429*^9}, {
  3.744629937089446*^9, 3.7446299871171494`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"scalarStructure", "[", 
             RowBox[{"l", "-", "1"}], "]"}], "[", 
            RowBox[{"\[CapitalDelta]1", ",", 
             RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}], "//", 
           "derivatives2"}], ")"}], "\[Equal]", 
         RowBox[{"coefficient", " ", 
          RowBox[{
           RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
           RowBox[{"\[CapitalDelta]1", ",", 
            RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}],
            "]"}]}]}], ",", "coefficient"}], "]"}], "//", "Flatten"}], "//", 
     "Simplify"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientAfter", "=", 
  RowBox[{"coefficient", "/.", "solution"}]}]}], "Input",
 CellChangeTimes->{{3.72544102564369*^9, 3.72544107127623*^9}, {
  3.725441133746516*^9, 3.725441153721043*^9}, {3.725444536946549*^9, 
  3.725444563345302*^9}, {3.7254450538846083`*^9, 3.725445076613666*^9}, {
  3.7269024140659847`*^9, 3.726902421488367*^9}, {3.72690581659906*^9, 
  3.7269058335039263`*^9}, {3.744628454736183*^9, 3.744628465114428*^9}, {
  3.744630009260537*^9, 3.744630031156184*^9}, {3.744630061710306*^9, 
  3.7446301025002747`*^9}, {3.744811214090846*^9, 3.744811215650317*^9}, {
  3.744811246546221*^9, 3.7448112496140223`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
    "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7254410735257463`*^9, {3.725441137907242*^9, 3.7254411552901373`*^9}, {
   3.7254450408424597`*^9, 3.725445088443247*^9}, 3.725446809572961*^9, 
   3.726902439201651*^9, 3.726905874104298*^9, 3.727094575080097*^9, 
   3.727094678990644*^9, 3.727095193972039*^9, 3.727095230628684*^9, 
   3.727105546743313*^9, 3.7271055927705917`*^9, 3.7272588303390207`*^9, 
   3.727268637934761*^9, 3.727287128556842*^9, 3.7273498450741053`*^9, 
   3.727351095446937*^9, 3.727358397564303*^9, 3.727592225520422*^9, 
   3.727622071191189*^9, 3.72769636245933*^9, 3.7434994545523567`*^9, 
   3.7446142353558826`*^9, 3.744628483223041*^9, 3.744630258793003*^9, 
   3.744630438951892*^9, 3.744630759218707*^9, 3.744635073774085*^9, 
   3.7446387560259323`*^9, 3.744639351412333*^9, 3.7446422178317623`*^9, 
   3.7446476345224667`*^9, 3.744791077210532*^9, 3.74479130764345*^9, 
   3.7448036090862217`*^9, 3.744807883251951*^9, 3.744811051414782*^9, 
   3.744811254443515*^9, 3.744811936103923*^9, 3.744817029022368*^9, 
   3.744894661155849*^9, 3.744896178784896*^9, 3.744921270157666*^9, 
   3.744921400676725*^9, 3.745057899690103*^9, 3.7450596599502373`*^9, 
   3.745060550268591*^9, 3.7450612640966682`*^9, 3.7450634423868933`*^9, 
   3.745063869448806*^9, 3.7450696751513443`*^9, 3.7450699669072638`*^9, 
   3.745072269342801*^9, 3.745328751135248*^9, 3.7453292964132338`*^9, {
   3.745509255361065*^9, 3.745509289865918*^9}, 3.7455614567934217`*^9, 
   3.745563110689299*^9, 3.7455697409022093`*^9, 3.745574840946903*^9, 
   3.745575506582891*^9, 3.74557840680831*^9, 3.745588673849413*^9, 
   3.745669327352302*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"final", " ", "coefficient", " ", "2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7254411133368073`*^9, 3.7254411244247837`*^9}, {
  3.725445132339522*^9, 3.725445132479364*^9}, {3.7455092659233217`*^9, 
  3.745509266062367*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficientRecursion2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"commutationCoefficient2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]2", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"l", "\[Rule]", "0"}], ",", 
        RowBox[{"lb", "\[Rule]", "1"}]}], "}"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "commutationCoefficient3"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]2"}], ",", 
        RowBox[{"l", "\[Rule]", "0"}], ",", 
        RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], "coefficientBefore",
     " ", "coefficientAfter"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.74461426877696*^9, 3.7446142774014606`*^9}, 
   3.744614344338675*^9, {3.744614435168317*^9, 3.7446144372127047`*^9}, {
   3.744628533378838*^9, 3.744628555170169*^9}, {3.744630156673729*^9, 
   3.744630183871448*^9}, {3.744630263304823*^9, 3.744630263568346*^9}, {
   3.745509261451797*^9, 3.745509278045884*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
    "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
    "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}]]}]], "Output",
 CellChangeTimes->{
  3.74462855567559*^9, 3.744630264052216*^9, 3.74463043901639*^9, 
   3.744630759541841*^9, 3.744635073832869*^9, 3.7446387560757017`*^9, 
   3.7446393514964857`*^9, 3.7446422181586323`*^9, 3.7446476348155212`*^9, 
   3.744791077291491*^9, 3.744791307947291*^9, 3.744803609159976*^9, 
   3.74480788332234*^9, 3.744811051491358*^9, 3.74481125756605*^9, 
   3.7448119361580553`*^9, 3.744817029336692*^9, 3.744894661258439*^9, 
   3.744896178906605*^9, 3.7449212704615297`*^9, 3.744921400726954*^9, 
   3.745057899736538*^9, 3.745059660231106*^9, 3.74506055036195*^9, 
   3.745061264135388*^9, 3.745063442810709*^9, 3.7450638697119513`*^9, 
   3.74506967559932*^9, 3.745069966985764*^9, 3.745072269648635*^9, 
   3.7453287512012043`*^9, 3.745329296456007*^9, {3.7455092554084063`*^9, 
   3.74550928992526*^9}, 3.745561457026018*^9, 3.7455631107569532`*^9, 
   3.745569740971998*^9, 3.7455748410128117`*^9, 3.745575506648978*^9, 
   3.745578407109057*^9, 3.7455886739258547`*^9, 3.745669327451907*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelation", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficientRecursion2", " ", 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", 
        RowBox[{"l", "-", "1"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
        RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.725441197633523*^9, 3.725441202210733*^9}, {
  3.725441233549952*^9, 3.725441285559025*^9}, {3.725443565524975*^9, 
  3.725443605395615*^9}, {3.725445338300198*^9, 3.7254453469655323`*^9}, {
  3.726902678067869*^9, 3.726902699530147*^9}, {3.726902732119032*^9, 
  3.7269027322597427`*^9}, {3.7269059100088997`*^9, 3.726905911304964*^9}, {
  3.727094576161997*^9, 3.7270945804387093`*^9}, {3.727094617195559*^9, 
  3.727094620616588*^9}, {3.744628589888997*^9, 3.744628618291411*^9}, {
  3.744628655003276*^9, 3.7446286568923693`*^9}, {3.7446302689883957`*^9, 
  3.7446302984264793`*^9}, {3.7446307373369293`*^9, 3.744630739622267*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"scalarShadowCoefficient2Solution", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"scalarShadowCoefficient2", "[", "l_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]2", "+", "\[CapitalDelta]1", 
           "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", 
           "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "-", "\[CapitalDelta]2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "l", "+", "\[CapitalDelta]2", "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "l", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.72544535941639*^9, 3.7254453613818703`*^9}, 
   3.725445400364313*^9, {3.725445447135635*^9, 3.725445475276575*^9}, 
   3.7254455084541817`*^9, {3.7254457874904137`*^9, 3.7254457889556293`*^9}, {
   3.725446866546624*^9, 3.725446871975741*^9}, {3.726902706611011*^9, 
   3.7269027463690157`*^9}, {3.727094584238847*^9, 3.727094584484132*^9}, {
   3.7270946413868103`*^9, 3.72709465313376*^9}, {3.727094698686132*^9, 
   3.727094700170103*^9}, 3.74461446839782*^9, {3.744628620000252*^9, 
   3.744628629914192*^9}, {3.744630300185207*^9, 3.7446303339699917`*^9}, {
   3.7446307433537693`*^9, 3.744630743527027*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelation", "/.", "scalarShadowCoefficient2Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7254454889737053`*^9, 3.7254455140112753`*^9}, 
   3.7254468311137953`*^9, 3.726902717812068*^9, {3.726902751590781*^9, 
   3.726902752292797*^9}, {3.7270947048522873`*^9, 3.727094705342119*^9}, {
   3.744628632487173*^9, 3.744628637759946*^9}, {3.744630336922164*^9, 
   3.744630337067979*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725445501873045*^9, 3.72544551476086*^9}, 
   3.725445792152215*^9, {3.725446810300259*^9, 3.725446832103959*^9}, {
   3.725446868331973*^9, 3.725446873618393*^9}, {3.7269027203493156`*^9, 
   3.726902755480441*^9}, 3.726905917825418*^9, 3.727094595757104*^9, {
   3.7270946374314623`*^9, 3.727094645499916*^9}, {3.7270946913870077`*^9, 
   3.727094706193145*^9}, 3.727095230947921*^9, 3.727105547056449*^9, 
   3.727105592865419*^9, 3.727258830666376*^9, 3.727268638286241*^9, 
   3.72728712930068*^9, 3.727349845756057*^9, 3.727351095802589*^9, 
   3.727358397884316*^9, 3.7275922262046757`*^9, 3.72762207196321*^9, 
   3.727696363209107*^9, 3.743499455320548*^9, {3.744614465071444*^9, 
   3.7446144741737328`*^9}, 3.7446201133732853`*^9, {3.744628638320609*^9, 
   3.744628660491967*^9}, 3.7446303376949673`*^9, 3.744630439113319*^9, 
   3.7446307601502323`*^9, 3.7446350740134373`*^9, 3.7446387562433*^9, 
   3.744639351680751*^9, 3.744642218702587*^9, 3.744647635319521*^9, 
   3.744791077494129*^9, 3.744791308534211*^9, 3.744803609391243*^9, 
   3.7448078834963923`*^9, 3.744811051677143*^9, {3.744811270008506*^9, 
   3.744811277951543*^9}, 3.74481193631004*^9, 3.744817030042321*^9, 
   3.744894661733843*^9, 3.744896179137081*^9, 3.7449212707951307`*^9, 
   3.744921400866239*^9, 3.7450578999404793`*^9, 3.745059660669117*^9, 
   3.745060550519478*^9, 3.7450612642835197`*^9, 3.745063443191016*^9, 
   3.745063870083126*^9, 3.7450696760188217`*^9, 3.745069967132783*^9, 
   3.745072270027216*^9, 3.745328751343001*^9, 3.745329296586349*^9, {
   3.745509255575055*^9, 3.7455092899901752`*^9}, 3.745561457338286*^9, 
   3.745563110908696*^9, 3.7455697411225863`*^9, 3.745574841189522*^9, 
   3.745575506798847*^9, 3.745578407544856*^9, 3.7455886740924892`*^9, 
   3.745669327622974*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"permutation", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]2", ",", "\[CapitalDelta]1", ",", "\[CapitalDelta]3"}], 
      "]"}], 
     RowBox[{
      RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]], "/.", "scalarShadowCoefficient2Solution"}], "/.", 
   "scalarShadowCoefficient1Solution"}]}]], "Input",
 CellChangeTimes->{{3.74463038736476*^9, 3.744630433294036*^9}, {
  3.744630745793047*^9, 3.744630747973318*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.744630428121957*^9, 3.744630439070404*^9}, 
   3.744630759885436*^9, 3.744635073869631*^9, 3.744638756106317*^9, 
   3.744639351536697*^9, 3.74464221842584*^9, 3.744647635064904*^9, 
   3.74479107734223*^9, 3.744791308191476*^9, 3.744803609193192*^9, 
   3.7448078833612137`*^9, 3.744811051531845*^9, {3.7448112686219473`*^9, 
   3.744811278817132*^9}, 3.7448119363396673`*^9, 3.744817030216303*^9, 
   3.7448946617825336`*^9, 3.744896179179349*^9, 3.744921270902914*^9, 
   3.744921400891224*^9, 3.7450578999606133`*^9, 3.745059660798263*^9, 
   3.7450605505439243`*^9, 3.745061264307563*^9, 3.745063443219009*^9, 
   3.745063870116012*^9, 3.745069676053543*^9, 3.7450699671646338`*^9, 
   3.7450722700579042`*^9, 3.745328751368804*^9, 3.745329296603835*^9, {
   3.7455092556094227`*^9, 3.745509290023356*^9}, 3.745561457420334*^9, 
   3.745563110933617*^9, 3.7455697411493587`*^9, 3.745574841217568*^9, 
   3.745575506826106*^9, 3.745578407579081*^9, 3.74558867412083*^9, 
   3.745669327639727*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", "square"}]}]}], " ", "shadow", " ", 
     RowBox[{
      RowBox[{"check", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
       "]"}]}], 
     RowBox[{
      RowBox[{"squareShadowCoefficient", "[", 
       RowBox[{"\[CapitalDelta]2", ",", "0", ",", "0"}], "]"}], "/.", 
      "squareShadowCoefficientSolution"}]], "/.", 
    "scalarShadowCoefficient2Solution"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
   3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
   3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
   3.744628666458688*^9, 3.7446287215011797`*^9}, 3.744629117434729*^9, {
   3.744630341160141*^9, 3.7446303684198933`*^9}, {3.744630750159376*^9, 
   3.744630752649156*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, 
   3.727268638336425*^9, 3.727287129480233*^9, 3.727349845857376*^9, 
   3.7273510958521757`*^9, 3.727358397926345*^9, 3.727592226316536*^9, 
   3.7276220721071367`*^9, 3.727696363349743*^9, 3.743499455496471*^9, {
   3.744628702847453*^9, 3.744628721802103*^9}, {3.744630348364971*^9, 
   3.7446303689255047`*^9}, 3.7446304391479073`*^9, 3.744630760303267*^9, 
   3.744635074085799*^9, 3.744638756311439*^9, 3.744639351755815*^9, 
   3.744642218781825*^9, 3.744647635393176*^9, 3.744791077580895*^9, 
   3.7447913086861753`*^9, 3.744803609475054*^9, 3.7448078835708*^9, 
   3.744811051790798*^9, {3.744811271314859*^9, 3.744811279539554*^9}, 
   3.7448119364164877`*^9, 3.744817030379759*^9, 3.7448946618767033`*^9, 
   3.744896179280553*^9, 3.744921271057506*^9, 3.744921400959744*^9, 
   3.7450579000297956`*^9, 3.745059660959894*^9, 3.745060550618788*^9, 
   3.745061264376115*^9, 3.745063443368064*^9, 3.7450638702569733`*^9, 
   3.745069676219245*^9, 3.74506996724146*^9, 3.7450722702236137`*^9, 
   3.745328751436596*^9, 3.7453292966676826`*^9, {3.745509255698112*^9, 
   3.745509290056476*^9}, 3.745561457568301*^9, 3.7455631110045967`*^9, 
   3.745569741261466*^9, 3.74557484129424*^9, 3.745575506902096*^9, 
   3.745578407764388*^9, 3.7455886741977262`*^9, 3.745669327707408*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.7254409944150333`*^9, 3.7254410024235983`*^9}, {
   3.725443339694593*^9, 3.725443345545802*^9}, {3.726902311048308*^9, 
   3.726902323384547*^9}, {3.72690579289093*^9, 3.7269057946835814`*^9}, 
   3.7446226449311247`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "after"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"derivatives3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"expr", "//", 
             RowBox[{
              RowBox[{"spinorDb", "[", 
               RowBox[{
                RowBox[{"+", 
                 FractionBox["1", "2"]}], ",", "0", ",", 
                RowBox[{"+", "1"}]}], "]"}], "[", 
              RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
           RowBox[{
            RowBox[{"spinorD", "[", 
             RowBox[{
              RowBox[{"+", 
               FractionBox["1", "2"]}], ",", 
              RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
            RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//",
          "Simplify"}], "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725440537821319*^9, 3.72544056364515*^9}, {
  3.725444484317137*^9, 3.7254444941771107`*^9}, {3.725444527413953*^9, 
  3.7254445276078043`*^9}, {3.7254449942970037`*^9, 3.725445018818687*^9}, {
  3.7269023529400787`*^9, 3.726902384386325*^9}, {3.744628403064694*^9, 
  3.74462840625259*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"scalarStructure", "[", 
             RowBox[{"l", "-", "1"}], "]"}], "[", 
            RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
             RowBox[{"3", "-", "\[CapitalDelta]3"}]}], "]"}], "//", 
           "derivatives3"}], ")"}], "\[Equal]", 
         RowBox[{"coefficient", " ", 
          RowBox[{
           RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
           RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
            RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]}]}], ",", 
        "coefficient"}], "]"}], "//", "Flatten"}], "//", "Simplify"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientAfter", "=", 
  RowBox[{"coefficient", "/.", "solution"}]}]}], "Input",
 CellChangeTimes->{{3.72544102564369*^9, 3.72544107127623*^9}, {
  3.725441133746516*^9, 3.725441153721043*^9}, {3.725444536946549*^9, 
  3.725444563345302*^9}, {3.7254450538846083`*^9, 3.725445076613666*^9}, {
  3.7269024140659847`*^9, 3.726902421488367*^9}, {3.72690581659906*^9, 
  3.7269058335039263`*^9}, {3.744628454736183*^9, 3.744628465114428*^9}, {
  3.744811296829885*^9, 3.744811313086007*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
   "2", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
    "\[CapitalDelta]3"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
    "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
    "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7254410735257463`*^9, {3.725441137907242*^9, 3.7254411552901373`*^9}, {
   3.7254450408424597`*^9, 3.725445088443247*^9}, 3.725446809572961*^9, 
   3.726902439201651*^9, 3.726905874104298*^9, 3.727094575080097*^9, 
   3.727094678990644*^9, 3.727095193972039*^9, 3.727095230628684*^9, 
   3.727105546743313*^9, 3.7271055927705917`*^9, 3.7272588303390207`*^9, 
   3.727268637934761*^9, 3.727287128556842*^9, 3.7273498450741053`*^9, 
   3.727351095446937*^9, 3.727358397564303*^9, 3.727592225520422*^9, 
   3.727622071191189*^9, 3.72769636245933*^9, 3.7434994545523567`*^9, 
   3.7446142353558826`*^9, 3.744628483223041*^9, 3.744630808480482*^9, 
   3.74463508839708*^9, 3.744638771204958*^9, 3.7446393669605093`*^9, 
   3.744642233471499*^9, 3.7446476514290123`*^9, 3.7447910925763073`*^9, 
   3.7447913234980183`*^9, 3.744803625709684*^9, 3.744807897550171*^9, 
   3.7448110664358788`*^9, 3.744811330415357*^9, 3.744811957057876*^9, 
   3.744894677705229*^9, 3.744896200461108*^9, 3.744921417388218*^9, 
   3.745057914241736*^9, 3.745059675526175*^9, 3.745060565052374*^9, 
   3.7450612796248817`*^9, 3.745063459265503*^9, 3.745063885690692*^9, 
   3.7450696910854197`*^9, 3.745069982433199*^9, 3.745072285176458*^9, 
   3.745328766711245*^9, 3.7453293101924067`*^9, 3.745509321149629*^9, 
   3.74556147397715*^9, 3.745563125058504*^9, 3.745569756334594*^9, 
   3.745574856790411*^9, 3.745575521497939*^9, 3.745578424679346*^9, 
   3.745588690956791*^9, 3.745669342030694*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"final", " ", "coefficient", " ", "3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7254411133368073`*^9, 3.7254411244247837`*^9}, {
  3.725445132339522*^9, 3.725445132479364*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficientRecursion3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "commutationCoefficient1"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]3", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"l", "\[Rule]", "l"}], ",", 
        RowBox[{"lb", "\[Rule]", 
         RowBox[{"l", "-", "1"}]}]}], "}"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"commutationCoefficient1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]3", "+", "1"}]}], ",", 
        RowBox[{"l", "\[Rule]", 
         RowBox[{"l", "-", "1"}]}], ",", 
        RowBox[{"lb", "\[Rule]", 
         RowBox[{"l", "-", "1"}]}]}], "}"}]}], ")"}], "coefficientBefore", 
    " ", "coefficientAfter"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.74461426877696*^9, 3.7446142774014606`*^9}, 
   3.744614344338675*^9, {3.744614435168317*^9, 3.7446144372127047`*^9}, {
   3.744628533378838*^9, 3.744628555170169*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
     "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
    "2", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
     "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "l", "-", "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "l", "-", "\[CapitalDelta]3"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]3"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.74462855567559*^9, 3.744630808769147*^9, 
  3.744635088439402*^9, 3.744638771243453*^9, 3.7446393670145082`*^9, 
  3.744642233710034*^9, 3.7446476517346983`*^9, 3.744791092607028*^9, 
  3.744791323726747*^9, 3.744803625842649*^9, 3.7448078976926813`*^9, 
  3.74481106650003*^9, 3.744811334602111*^9, 3.744811957116188*^9, 
  3.744894677749236*^9, 3.7448962005139923`*^9, 3.744921417429715*^9, 
  3.745057914301283*^9, 3.745059676139216*^9, 3.745060565100316*^9, 
  3.745061279681561*^9, 3.745063459531765*^9, 3.745063885921362*^9, 
  3.745069691344762*^9, 3.745069982473181*^9, 3.745072285411289*^9, 
  3.7453287668477993`*^9, 3.74532931023178*^9, 3.7455093213105173`*^9, 
  3.74556147419025*^9, 3.745563125105505*^9, 3.745569756390926*^9, 
  3.745574856862006*^9, 3.74557552163848*^9, 3.7455784248396397`*^9, 
  3.745588690997443*^9, 3.745669342060893*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelation", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficientRecursion3", " ", 
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", 
        RowBox[{"l", "-", "1"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
        RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.725441197633523*^9, 3.725441202210733*^9}, {
  3.725441233549952*^9, 3.725441285559025*^9}, {3.725443565524975*^9, 
  3.725443605395615*^9}, {3.725445338300198*^9, 3.7254453469655323`*^9}, {
  3.726902678067869*^9, 3.726902699530147*^9}, {3.726902732119032*^9, 
  3.7269027322597427`*^9}, {3.7269059100088997`*^9, 3.726905911304964*^9}, {
  3.727094576161997*^9, 3.7270945804387093`*^9}, {3.727094617195559*^9, 
  3.727094620616588*^9}, {3.744628589888997*^9, 3.744628618291411*^9}, {
  3.744628655003276*^9, 3.7446286568923693`*^9}, {3.744630777632269*^9, 
  3.744630780053088*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"scalarShadowCoefficient3Solution", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"scalarShadowCoefficient3", "[", "l_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        RowBox[{"Gamma", "[", 
         RowBox[{"\[CapitalDelta]3", "+", "l", "-", "1"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]3", "-", "2"}], ")"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "-", "\[CapitalDelta]3", "+", "l"}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
          "4", "-", "\[CapitalDelta]3", "-", "\[CapitalDelta]2", "+", 
           "\[CapitalDelta]1", "+", "l"}], "2"], "]"}], 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
          "4", "-", "\[CapitalDelta]3", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]1", "+", "l"}], "2"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]3", "-", "\[CapitalDelta]2", "+", 
           "\[CapitalDelta]1", "+", "l"}], "2"], "]"}], 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]3", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]1", "+", "l"}], "2"], "]"}]}]]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.72544535941639*^9, 3.7254453613818703`*^9}, 
   3.725445400364313*^9, {3.725445447135635*^9, 3.725445475276575*^9}, 
   3.7254455084541817`*^9, {3.7254457874904137`*^9, 3.7254457889556293`*^9}, {
   3.725446866546624*^9, 3.725446871975741*^9}, {3.726902706611011*^9, 
   3.7269027463690157`*^9}, {3.727094584238847*^9, 3.727094584484132*^9}, {
   3.7270946413868103`*^9, 3.72709465313376*^9}, {3.727094698686132*^9, 
   3.727094700170103*^9}, 3.74461446839782*^9, {3.744628620000252*^9, 
   3.744628629914192*^9}, {3.744630782156177*^9, 3.744630782325725*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelation", "/.", "scalarShadowCoefficient3Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7254454889737053`*^9, 3.7254455140112753`*^9}, 
   3.7254468311137953`*^9, 3.726902717812068*^9, {3.726902751590781*^9, 
   3.726902752292797*^9}, {3.7270947048522873`*^9, 3.727094705342119*^9}, {
   3.744628632487173*^9, 3.744628637759946*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725445501873045*^9, 3.72544551476086*^9}, 
   3.725445792152215*^9, {3.725446810300259*^9, 3.725446832103959*^9}, {
   3.725446868331973*^9, 3.725446873618393*^9}, {3.7269027203493156`*^9, 
   3.726902755480441*^9}, 3.726905917825418*^9, 3.727094595757104*^9, {
   3.7270946374314623`*^9, 3.727094645499916*^9}, {3.7270946913870077`*^9, 
   3.727094706193145*^9}, 3.727095230947921*^9, 3.727105547056449*^9, 
   3.727105592865419*^9, 3.727258830666376*^9, 3.727268638286241*^9, 
   3.72728712930068*^9, 3.727349845756057*^9, 3.727351095802589*^9, 
   3.727358397884316*^9, 3.7275922262046757`*^9, 3.72762207196321*^9, 
   3.727696363209107*^9, 3.743499455320548*^9, {3.744614465071444*^9, 
   3.7446144741737328`*^9}, 3.7446201133732853`*^9, {3.744628638320609*^9, 
   3.744628660491967*^9}, 3.7446308091938543`*^9, 3.744635088641018*^9, 
   3.744638771439684*^9, 3.744639367216126*^9, 3.7446422341317*^9, 
   3.744647652188148*^9, 3.744791092796298*^9, 3.744791324149365*^9, 
   3.744803626056959*^9, 3.744807897904674*^9, 3.7448110666983557`*^9, 
   3.7448113394346647`*^9, 3.7448119573081636`*^9, 3.744894677937722*^9, 
   3.744896200726935*^9, 3.744921417614092*^9, 3.7450579146017637`*^9, 
   3.7450596767253532`*^9, 3.745060565329607*^9, 3.745061279858407*^9, 
   3.745063459925461*^9, 3.7450638863142443`*^9, 3.74506969179239*^9, 
   3.74506998266042*^9, 3.7450722858050756`*^9, 3.7453287670444317`*^9, 
   3.745329310403208*^9, 3.745509321528345*^9, 3.745561474597209*^9, 
   3.745563125313054*^9, 3.74556975659441*^9, 3.7455748570646353`*^9, 
   3.745575521862852*^9, 3.745578425057705*^9, 3.745588691192677*^9, 
   3.7456693422566338`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", "square"}]}]}], " ", "shadow", " ", 
     RowBox[{
      RowBox[{"check", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"squareShadowCoefficient", "[", 
       RowBox[{"\[CapitalDelta]3", ",", "l", ",", "l"}], "]"}], "/.", 
      "squareShadowCoefficientSolution"}]], "/.", 
    "scalarShadowCoefficient3Solution"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
   3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
   3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
   3.744628666458688*^9, 3.7446287215011797`*^9}, 3.744629117434729*^9, {
   3.744630785480283*^9, 3.7446307880748997`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, 
   3.727268638336425*^9, 3.727287129480233*^9, 3.727349845857376*^9, 
   3.7273510958521757`*^9, 3.727358397926345*^9, 3.727592226316536*^9, 
   3.7276220721071367`*^9, 3.727696363349743*^9, 3.743499455496471*^9, {
   3.744628702847453*^9, 3.744628721802103*^9}, 3.744630809332116*^9, 
   3.744635088686034*^9, 3.744638771483551*^9, 3.744639367264948*^9, 
   3.744642234252954*^9, 3.744647652308626*^9, 3.744791092831512*^9, 
   3.744791324281783*^9, 3.744803626145487*^9, 3.744807897950252*^9, 
   3.744811066749031*^9, 3.744811340813032*^9, 3.744811957357403*^9, 
   3.7448946779836903`*^9, 3.744896200778887*^9, 3.744921417657177*^9, 
   3.745057914640432*^9, 3.745059676884583*^9, 3.745060565380432*^9, 
   3.745061279896316*^9, 3.7450634600473433`*^9, 3.745063886432846*^9, 
   3.745069691849697*^9, 3.745069982710701*^9, 3.745072285965747*^9, 
   3.745328767083983*^9, 3.745329310443964*^9, 3.7455093215838633`*^9, 
   3.745561474699779*^9, 3.745563125361085*^9, 3.7455697566423903`*^9, 
   3.7455748571140203`*^9, 3.745575521907687*^9, 3.745578425100968*^9, 
   3.745588691239744*^9, 3.7456693422909203`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure A: (0,0)x(p,0)x(l,l+p)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.726907143061171*^9}, {3.7269075007292337`*^9, 
   3.726907502932054*^9}, {3.726920825051839*^9, 3.726920854627033*^9}, {
   3.7446227913614893`*^9, 3.744622804501245*^9}, {3.7446309622960367`*^9, 
   3.744630964343226*^9}, {3.744792058283474*^9, 3.744792066728037*^9}, {
   3.7447928171847754`*^9, 3.744792834937162*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seedDifferentialOperatorA", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"3", ",", "a"}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
   "applyEFProperties"}]}]], "Input",
 CellChangeTimes->{{3.7453290866130753`*^9, 3.745329099948358*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"seedStructureA", "[", 
     RowBox[{"l", ",", "p"}], "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
    "]"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureA", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
     "seedDifferentialOperatorA"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.725364451323909*^9, 3.7253645573068953`*^9}, {
   3.725366110987303*^9, 3.725366112766952*^9}, 3.726906059452422*^9, 
   3.7269063484472027`*^9, {3.744811393286726*^9, 3.744811408284245*^9}, {
   3.745329092922873*^9, 3.745329105784634*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7253645089788027`*^9, 3.7253645237411537`*^9}, 
   3.725364557875967*^9, 3.725366113127727*^9, 3.725436554876704*^9, 
   3.725447368935811*^9, 3.726906349459506*^9, 3.7270938060235157`*^9, 
   3.727094033154928*^9, 3.727095276376655*^9, 3.727105547149865*^9, 
   3.7271055929547033`*^9, 3.727258912085462*^9, 3.7446205241428328`*^9, 
   3.7446287932108727`*^9, 3.744630824301529*^9, 3.744635088786148*^9, 
   3.744638771573756*^9, 3.744639367361356*^9, 3.744642234668152*^9, 
   3.74464765270319*^9, 3.744791093696055*^9, 3.7447913246559277`*^9, 
   3.744811409565197*^9, 3.744812059804727*^9, 3.745057914670022*^9, 
   3.745060565418332*^9, 3.7450612799225903`*^9, 3.7450638865444937`*^9, 
   3.745069982738592*^9, 3.745072286089994*^9, 3.7453287110515633`*^9, 
   3.745329108743101*^9, 3.745329310508651*^9, 3.745509335302332*^9, 
   3.74556148643941*^9, 3.745563091465342*^9, 3.7455650258797197`*^9, 
   3.7455728013012667`*^9, 3.745574863650839*^9, 3.745575521960485*^9, 
   3.745578427249949*^9, 3.745588691296834*^9, 3.745669342353154*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.7269074873186827`*^9, 3.7269074977702227`*^9}, 
   3.744622811129616*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationA1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725436909560877*^9, 3.725436929163636*^9}, {
  3.72543696049992*^9, 3.7254369685663853`*^9}, {3.725437272000174*^9, 
  3.72543728062551*^9}, {3.726906494322418*^9, 3.726906541476511*^9}, {
  3.727093825836424*^9, 3.727093851491564*^9}, {3.74462881229381*^9, 
  3.74462894973634*^9}, {3.7455623968397293`*^9, 3.745562408943132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientA1Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["p", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["p", "2"]}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725437285000996*^9, 3.7254373327824306`*^9}, {
  3.726906415861553*^9, 3.7269064321366262`*^9}, {3.7269064962227507`*^9, 
  3.7269064969749117`*^9}, {3.726906556920541*^9, 3.726906575540388*^9}, {
  3.744628951059688*^9, 3.744628978176098*^9}, {3.744630830229018*^9, 
  3.744630830545473*^9}, {3.745562418736868*^9, 3.745562426551839*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientA1Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientA1Reduction", "/.", 
       "scalarShadowCoefficient1Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientA1Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725445829499222*^9, 3.725445842992519*^9}, {
   3.725445935530313*^9, 3.7254459433607187`*^9}, {3.725446029479596*^9, 
   3.7254460304031477`*^9}, 3.7254461019202757`*^9, {3.726906581423691*^9, 
   3.726906604745393*^9}, {3.727094051076079*^9, 3.7270940588879642`*^9}, {
   3.7270941319800053`*^9, 3.727094144011118*^9}, {3.7270952522789907`*^9, 
   3.727095293564872*^9}, {3.727258972759754*^9, 3.727258973555468*^9}, {
   3.7446289835143547`*^9, 3.744629043242589*^9}, {3.745510025016201*^9, 
   3.7455100274620647`*^9}, {3.7455624462488337`*^9, 3.745562453984888*^9}, {
   3.745578410706524*^9, 3.745578423365471*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "-", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.745578430114616*^9, 3.745588691430414*^9, 
  3.7456693424753838`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationA1", "/.", "seedShadowCoefficientA1Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727093829957176*^9, 3.727093860984601*^9}, {
   3.744629048499214*^9, 3.74462906016803*^9}, 3.745510034963551*^9, {
   3.745562458114008*^9, 3.745562458740551*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.727093845028523*^9, 3.7270938615520477`*^9}, 
   3.7270940860313683`*^9, 3.727094145263323*^9, {3.727095276468815*^9, 
   3.7270952953057003`*^9}, 3.727105547194758*^9, 3.727105592995091*^9, 
   3.727258924603774*^9, 3.7272589787277613`*^9, 3.744620524325358*^9, {
   3.744629056052133*^9, 3.7446290604536467`*^9}, 3.744630834525996*^9, 
   3.744635088860024*^9, 3.744638771639618*^9, 3.744639367438096*^9, 
   3.744642235085236*^9, 3.74464765308286*^9, 3.744791093755188*^9, 
   3.74479132503808*^9, 3.7448114193699703`*^9, 3.744812062360248*^9, 
   3.745057914755487*^9, 3.745060565489419*^9, 3.745061279981292*^9, 
   3.745063886955041*^9, 3.745069982874435*^9, 3.7450722864917517`*^9, 
   3.745329310576902*^9, 3.745509340037819*^9, {3.745510029282419*^9, 
   3.745510044520495*^9}, 3.745562375085196*^9, 3.745562462308364*^9, 
   3.74556312851579*^9, 3.745572801469138*^9, 3.745575522025292*^9, 
   3.745578430150393*^9, 3.7455886914680767`*^9, 3.745669342499003*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorAcommuted2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorD", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0", ",", 
          RowBox[{"+", "1"}]}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationA2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureC", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorAcommuted2"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureC", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solutionA2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equationA2", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientA2", "=", 
   RowBox[{"coefficient", "/.", "solutionA2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745574932435481*^9, 3.7455749409704647`*^9}, 3.745578487614195*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionA2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficientBar1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"p", "-", "1"}]}], ",", 
          RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], "coefficientA2"}],
      "//", "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, {3.7455650150232697`*^9, 
   3.745565018044022*^9}, {3.745565055941551*^9, 3.7455651118611813`*^9}, 
   3.745578491258361*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientA2", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionA2", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientA2", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.7455631530473022`*^9, 3.745563167886853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientA2Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA2", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "p"], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "p"}], "2"], ",", 
         "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
  3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
  3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
  3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
  3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
  3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
  3.744630853637918*^9}, {3.7455631717065353`*^9, 3.745563181410981*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientA2Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientA2Reduction", "/.", 
       "scalarShadowCoefficient2Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientA2Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745563192152207*^9, 3.7455632070141153`*^9}, {
   3.7455784458753653`*^9, 3.7455784541840687`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "\[ImaginaryI]"}], ")"}], "p"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      FractionBox["p", "2"], "+", "\[CapitalDelta]2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "l", "+", "p", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", 
      FractionBox["p", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "l", "+", "p", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.7455784547757797`*^9, 3.745578460743477*^9}, 
   3.7455784962815847`*^9, 3.745588694314967*^9, 3.745669345048066*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationA2", "/.", "seedShadowCoefficientA2Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.74556321150663*^9, 
   3.7455632125806417`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, {
   3.745563210420168*^9, 3.7455632160364437`*^9}, {3.7455650405391483`*^9, 
   3.745565068674633*^9}, 3.745565117643618*^9, 3.7455728045123777`*^9, 
   3.74557499169293*^9, 3.745575524627955*^9, 3.745578460978022*^9, 
   3.745578498974572*^9, 3.745588694562868*^9, 3.745669345285329*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9, {3.745510097616715*^9, 3.745510097739272*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorAcommuted3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorD", "[", 
         RowBox[{
          RowBox[{"+", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.745510103069025*^9, 3.7455101098181343`*^9}, {
  3.7455101884704237`*^9, 3.7455101924421186`*^9}, {3.7455106704617357`*^9, 
  3.745510670572988*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equation3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureB", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"4", "-", "\[CapitalDelta]3", "-", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorAcommuted3"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureB", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equation3", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientA3", "=", 
   RowBox[{"coefficient", "/.", "solution3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745510200849678*^9, 3.745510258619329*^9}, {3.7455102910614233`*^9, 
   3.7455102956763897`*^9}, 3.745578506670542*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionA3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficient1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"lb", "\[Rule]", 
           RowBox[{"l", "+", "p", "-", "1"}]}]}], "}"}]}], ")"}], 
      "coefficientA3"}], "//", "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, 3.745510179031015*^9, {
   3.7455103073975887`*^9, 3.7455103797883577`*^9}, {3.745510595321624*^9, 
   3.7455105955124207`*^9}, 3.7455785090110397`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationA3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientA3", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionA3", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientA3", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.745510393835389*^9, 3.7455103974892473`*^9}, {3.7455104379072866`*^9, 
   3.7455104501359158`*^9}, 3.745510700801826*^9, {3.745561825361308*^9, 
   3.745561825875533*^9}, 3.745578511168106*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientA3Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA3", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox["I", "p"], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"8", "+", 
           RowBox[{"2", "l"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "p"}], "2"], ",", 
         "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
  3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
  3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
  3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
  3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
  3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
  3.744630853637918*^9}, {3.745510470206764*^9, 3.745510485251597*^9}, {
  3.7455622478401737`*^9, 3.745562265529141*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientA3Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientA3Reduction", "/.", 
       "scalarShadowCoefficient3Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientA3Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745510491715632*^9, 3.745510508191842*^9}, {
   3.745562302048071*^9, 3.745562302207303*^9}, {3.7455623340207663`*^9, 
   3.745562338452421*^9}, {3.7455632480573683`*^9, 3.74556325083228*^9}, {
   3.745578518145217*^9, 3.745578533123413*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ImaginaryI]", "p"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "+", "\[CapitalDelta]1", "-", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "l", "+", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]3"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "l", "+", 
     FractionBox["p", "2"], "-", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.745578526708897*^9, 3.745578533798699*^9}, 
   3.7455886963656197`*^9, 3.745669347058255*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationA3", "/.", "seedShadowCoefficientA3Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.745510512824338*^9, 
   3.745510513042385*^9}, {3.7455623422803383`*^9, 3.745562342931072*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, 
   3.745510519125115*^9, 3.7455106047250566`*^9, {3.745562292678213*^9, 
   3.7455623071171217`*^9}, 3.745562344253953*^9, 3.7455632523560753`*^9, 
   3.745572806835567*^9, 3.745575526539055*^9, {3.745578527054059*^9, 
   3.7455785360176983`*^9}, 3.745588696680107*^9, 3.745669347355667*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure B: (0,0)x(p,0)x(l+p,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.725450460923489*^9, 3.7254504889983463`*^9}, {
   3.726915224010899*^9, 3.726915238371976*^9}, {3.72691593694731*^9, 
   3.726915955329212*^9}, {3.744622709065879*^9, 3.744622781940893*^9}, {
   3.744630969688705*^9, 3.744630971295238*^9}, {3.7447921246797247`*^9, 
   3.7447921260047293`*^9}, {3.744792204729352*^9, 3.744792205227622*^9}, {
   3.744792818057111*^9, 3.744792841519722*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seedDifferentialOperatorB", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
   "applyEFProperties"}]}]], "Input",
 CellChangeTimes->{{3.7453288738208027`*^9, 3.745328874185611*^9}, {
  3.745328956704561*^9, 3.745328961364211*^9}, {3.745329035977013*^9, 
  3.745329040700222*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureB", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficient", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"seedStructureB", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "-", "1"}]}], "]"}], "[", 
         RowBox[{"\[CapitalDelta]1", ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]3", "+", 
           RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
        "seedDifferentialOperatorB"}], ")"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solutionB", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationB", ",", "coefficient"}], "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientB", "=", 
  RowBox[{"coefficient", "/.", "solutionB"}]}]}], "Input",
 CellChangeTimes->{{3.7453289677241793`*^9, 3.745328993948434*^9}, {
   3.7453290612088127`*^9, 3.745329070135559*^9}, 3.7455633055940723`*^9, 
   3.745577676970028*^9}],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l", "+", "p", "+", "\[CapitalDelta]1", "+", 
     "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.745328991849854*^9, 3.745328996033338*^9}, {
   3.745329043502016*^9, 3.7453290719863377`*^9}, 3.7453291187229443`*^9, 
   3.745329314122039*^9, 3.7455623631085663`*^9, 3.745563323101012*^9, 
   3.7455640099217033`*^9, 3.745569772569322*^9, 3.745570271332287*^9, 
   3.745572807742131*^9, 3.7455752790448217`*^9, 3.745575527770702*^9, 
   3.745578553664935*^9, 3.745588698395155*^9, 3.7456693485779667`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.7269074873186827`*^9, 3.7269074977702227`*^9}, 
   3.744622811129616*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equation1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureB", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorB"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureB", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equation1", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientB1", "=", 
   RowBox[{"coefficient", "/.", "solution1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745510200849678*^9, 3.745510258619329*^9}, {3.7455102910614233`*^9, 
   3.7455102956763897`*^9}, 3.7455640806161203`*^9, {3.745564190264909*^9, 
   3.7455642377689257`*^9}, {3.7455643109136553`*^9, 3.745564311281601*^9}, 
   3.745578556244658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationB1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficientB", " ", "coefficientB1", " ", 
      RowBox[{
       RowBox[{"seedShadowCoefficientB1", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725436909560877*^9, 3.725436929163636*^9}, {
   3.72543696049992*^9, 3.7254369685663853`*^9}, {3.725437272000174*^9, 
   3.72543728062551*^9}, {3.726906494322418*^9, 3.726906541476511*^9}, {
   3.727093825836424*^9, 3.727093851491564*^9}, {3.74462881229381*^9, 
   3.74462894973634*^9}, {3.7455623968397293`*^9, 3.745562408943132*^9}, {
   3.74556334335773*^9, 3.74556339605482*^9}, {3.745563429713512*^9, 
   3.745563455475452*^9}, {3.7455640366946487`*^9, 3.7455640589096518`*^9}, {
   3.7455643426712418`*^9, 3.74556434318703*^9}, 3.745578560992775*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientB1Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB1", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725437285000996*^9, 3.7254373327824306`*^9}, {
   3.726906415861553*^9, 3.7269064321366262`*^9}, {3.7269064962227507`*^9, 
   3.7269064969749117`*^9}, {3.726906556920541*^9, 3.726906575540388*^9}, {
   3.744628951059688*^9, 3.744628978176098*^9}, {3.744630830229018*^9, 
   3.744630830545473*^9}, {3.745562418736868*^9, 3.745562426551839*^9}, 
   3.745563441305122*^9, 3.7455634737366047`*^9, {3.745563526088719*^9, 
   3.745563528776931*^9}, {3.7455639315331707`*^9, 3.745563934324361*^9}, {
   3.745564402704262*^9, 3.745564405226947*^9}, 3.745564508135854*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientB1Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientB1Reduction", "/.", 
       "scalarShadowCoefficient1Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientB1Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725445829499222*^9, 3.725445842992519*^9}, {
   3.725445935530313*^9, 3.7254459433607187`*^9}, {3.725446029479596*^9, 
   3.7254460304031477`*^9}, 3.7254461019202757`*^9, {3.726906581423691*^9, 
   3.726906604745393*^9}, {3.727094051076079*^9, 3.7270940588879642`*^9}, {
   3.7270941319800053`*^9, 3.727094144011118*^9}, {3.7270952522789907`*^9, 
   3.727095293564872*^9}, {3.727258972759754*^9, 3.727258973555468*^9}, {
   3.7446289835143547`*^9, 3.744629043242589*^9}, {3.745510025016201*^9, 
   3.7455100274620647`*^9}, {3.7455624462488337`*^9, 3.745562453984888*^9}, {
   3.7455639462462378`*^9, 3.745563986462319*^9}, {3.745578568110279*^9, 
   3.745578578993552*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "+", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "-", 
       "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "-", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.745563986784143*^9, 3.745564524326638*^9, 
  3.7455728095173807`*^9, 3.745575529333846*^9, 3.74557857947799*^9, 
  3.745588700321661*^9, 3.745669350174759*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationB1", "/.", "seedShadowCoefficientB1Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727093829957176*^9, 3.727093860984601*^9}, {
   3.744629048499214*^9, 3.74462906016803*^9}, 3.745510034963551*^9, {
   3.745562458114008*^9, 3.745562458740551*^9}, {3.745563961489731*^9, 
   3.745563964371149*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.727093845028523*^9, 3.7270938615520477`*^9}, 
   3.7270940860313683`*^9, 3.727094145263323*^9, {3.727095276468815*^9, 
   3.7270952953057003`*^9}, 3.727105547194758*^9, 3.727105592995091*^9, 
   3.727258924603774*^9, 3.7272589787277613`*^9, 3.744620524325358*^9, {
   3.744629056052133*^9, 3.7446290604536467`*^9}, 3.744630834525996*^9, 
   3.744635088860024*^9, 3.744638771639618*^9, 3.744639367438096*^9, 
   3.744642235085236*^9, 3.74464765308286*^9, 3.744791093755188*^9, 
   3.74479132503808*^9, 3.7448114193699703`*^9, 3.744812062360248*^9, 
   3.745057914755487*^9, 3.745060565489419*^9, 3.745061279981292*^9, 
   3.745063886955041*^9, 3.745069982874435*^9, 3.7450722864917517`*^9, 
   3.745329310576902*^9, 3.745509340037819*^9, {3.745510029282419*^9, 
   3.745510044520495*^9}, 3.745562375085196*^9, 3.745562462308364*^9, 
   3.74556312851579*^9, 3.745563981733985*^9, 3.745564528931149*^9, 
   3.745572809753231*^9, 3.745575529567347*^9, 3.745578582795436*^9, 
   3.745588700558578*^9, 3.745669350386652*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorBcommuted2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.74556456178793*^9, 3.745564562178341*^9}, {
  3.7455646545985937`*^9, 3.745564699993483*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationB2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureD", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorBcommuted2"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureD", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solutionB2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equationB2", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientB2", "=", 
  RowBox[{"coefficient", "/.", "solutionB2"}]}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
  3.745564754793837*^9, 3.745564769266603*^9}, {3.745564877839329*^9, 
  3.7455648901200657`*^9}, {3.745575283665077*^9, 3.745575291330055*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.745509712582787*^9, 3.74550975040807*^9, 3.745563145364252*^9, {
   3.745564891120132*^9, 3.7455648968773413`*^9}, 3.745569775076651*^9, 
   3.7455700071091547`*^9, 3.745572809987611*^9, 3.745575293828824*^9, 
   3.745575529943178*^9, 3.745578599248719*^9, 3.745588700974163*^9, 
   3.7456693508054733`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionB2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficient3", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"p", "-", "1"}]}], ",", 
          RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], "coefficientB", 
      " ", "coefficientB2"}], "//", "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, {3.745564914885314*^9, 
   3.745564950878231*^9}, {3.745564986042116*^9, 3.7455649924724207`*^9}, {
   3.745565164186677*^9, 3.745565164453309*^9}, 3.7455785955863543`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientB2", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionB2", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientB2", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.7455631530473022`*^9, 3.745563167886853*^9}, {3.745565150842869*^9, 
   3.745565193566867*^9}, 3.745578602886188*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientB2Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB2", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "p"], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "p"}], "2"], ",", 
         "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
  3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
  3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
  3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
  3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
  3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
  3.744630853637918*^9}, {3.7455631717065353`*^9, 3.745563181410981*^9}, {
  3.745569952448305*^9, 3.745569979156939*^9}, {3.745570068797434*^9, 
  3.7455700690624027`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientB2Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientB2Reduction", "/.", 
       "scalarShadowCoefficient2Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientB2Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745563192152207*^9, 3.7455632070141153`*^9}, {
   3.745569983353997*^9, 3.745569985797084*^9}, 3.745570051000986*^9, {
   3.745578606837409*^9, 3.745578619407748*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "\[ImaginaryI]"}], ")"}], "p"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]2"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "-", 
       "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     FractionBox["p", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.745570052105034*^9, 3.745570072553761*^9}, 
   3.745572810094459*^9, 3.745575337452858*^9, 3.745575530048421*^9, 
   3.7455786201278477`*^9, 3.7455887012840147`*^9, 3.745669350996221*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationB2", "/.", "seedShadowCoefficientB2Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.74556321150663*^9, 
   3.7455632125806417`*^9}, {3.7455699902577763`*^9, 
   3.7455699925659227`*^9}, {3.745570057496002*^9, 3.7455700604778976`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, {
   3.745563210420168*^9, 3.7455632160364437`*^9}, 3.745570002287553*^9, {
   3.7455700577974577`*^9, 3.745570074708118*^9}, 3.745572810300564*^9, 
   3.745575342058723*^9, 3.745575530307982*^9, 3.745578622870257*^9, 
   3.74558870153004*^9, 3.745669351239368*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9, {3.745510097616715*^9, 3.745510097739272*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorBcommuted3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"+", 
           FractionBox["1", "2"]}], ",", "0", ",", 
          RowBox[{"+", "1"}]}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.745510103069025*^9, 3.7455101098181343`*^9}, {
  3.7455101884704237`*^9, 3.7455101924421186`*^9}, {3.7455106704617357`*^9, 
  3.745510670572988*^9}, {3.745570112288932*^9, 3.745570123301901*^9}, {
  3.745570156518821*^9, 3.745570158880211*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"equation3", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"seedStructureA", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "-", "1"}]}], "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]3", "-", 
          RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
       "seedDifferentialOperatorBcommuted3"}], ")"}], "\[Equal]", 
     RowBox[{"coefficient", " ", 
      RowBox[{
       RowBox[{"seedStructureA", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]}]}]}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equation3", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientB3", "=", 
   RowBox[{
    RowBox[{"coefficient", "/.", "solution3"}], "//", "Factor"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745510200849678*^9, 3.745510258619329*^9}, {3.7455102910614233`*^9, 
   3.7455102956763897`*^9}, {3.7455701788206997`*^9, 3.74557020324789*^9}, {
   3.745570307622325*^9, 3.745570312873611*^9}, 3.745570602566457*^9, 
   3.745578633629579*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40.766576`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.745509712582787*^9, 3.74550975040807*^9, 
  3.745510299800255*^9, 3.745510385954197*^9, 3.7455105989867764`*^9, 
  3.745510673978733*^9, 3.745561760140139*^9, 3.7455632321408167`*^9, 
  3.745570245017873*^9, 3.745570365016265*^9, 3.745570936900217*^9, 
  3.745572855647933*^9, 3.7455755717830563`*^9, 3.745578675188201*^9, 
  3.745588746443778*^9, 3.745669392037286*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionB3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficientBar1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"l", "+", "p", "-", "1"}]}], ",", 
          RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}], "coefficientB", 
      " ", "coefficientB3"}], "//", "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, 3.745510179031015*^9, {
   3.7455103073975887`*^9, 3.7455103797883577`*^9}, {3.745510595321624*^9, 
   3.7455105955124207`*^9}, {3.745570609636216*^9, 3.745570678353121*^9}, 
   3.745578637726454*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationB3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientB3", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionB3", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientB3", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.745510393835389*^9, 3.7455103974892473`*^9}, {3.7455104379072866`*^9, 
   3.7455104501359158`*^9}, 3.745510700801826*^9, {3.745561825361308*^9, 
   3.745561825875533*^9}, {3.745570716336741*^9, 3.745570729980241*^9}, 
   3.7455786401629963`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientB3Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB3", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox["I", "p"], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"8", "+", 
           RowBox[{"2", "l"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "p"}], "2"], ",", 
         "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
  3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
  3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
  3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
  3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
  3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
  3.744630853637918*^9}, {3.745510470206764*^9, 3.745510485251597*^9}, {
  3.7455622478401737`*^9, 3.745562265529141*^9}, {3.7455708521029243`*^9, 
  3.7455708706344147`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientB3Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientB3Reduction", "/.", 
       "scalarShadowCoefficient3Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientB3Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745510491715632*^9, 3.745510508191842*^9}, {
   3.745562302048071*^9, 3.745562302207303*^9}, {3.7455623340207663`*^9, 
   3.745562338452421*^9}, {3.7455632480573683`*^9, 3.74556325083228*^9}, {
   3.7455708735507*^9, 3.7455708769684753`*^9}, {3.7455786453264217`*^9, 
   3.745578680266099*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ImaginaryI]", "p"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "+", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "l", "+", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]3"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "l", "+", 
     FractionBox["p", "2"], "-", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.745578676514872*^9, 3.745578680905347*^9}, 
   3.745588748024427*^9, 3.74566939354257*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationB3", "/.", "seedShadowCoefficientB3Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.745510512824338*^9, 
   3.745510513042385*^9}, {3.7455623422803383`*^9, 3.745562342931072*^9}, {
   3.745570879541375*^9, 3.745570881410406*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, 
   3.745510519125115*^9, 3.7455106047250566`*^9, {3.745562292678213*^9, 
   3.7455623071171217`*^9}, 3.745562344253953*^9, 3.7455632523560753`*^9, 
   3.745570882154792*^9, 3.74557093796476*^9, 3.74557285669454*^9, 
   3.7455755734205103`*^9, {3.745578676832961*^9, 3.745578682655513*^9}, 
   3.7455887483194637`*^9, 3.745669393811679*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure C: (0,0)x(0,p)x(l,l+p)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.725450460923489*^9, 3.7254504889983463`*^9}, {
   3.726915224010899*^9, 3.726915238371976*^9}, {3.72691593694731*^9, 
   3.726915955329212*^9}, {3.744622709065879*^9, 3.744622781940893*^9}, {
   3.744630969688705*^9, 3.744630971295238*^9}, {3.7447921246797247`*^9, 
   3.7447921260047293`*^9}, 3.744792819226569*^9, {3.7447928563180017`*^9, 
   3.7447928618083878`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seedDifferentialOperatorC", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"+", 
           FractionBox["1", "2"]}], ",", "0", ",", 
          RowBox[{"+", "1"}]}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
   "applyEFProperties"}]}]], "Input",
 CellChangeTimes->{{3.745328772408119*^9, 3.745328808676951*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureC", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficient", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"seedStructureC", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "-", "1"}]}], "]"}], "[", 
         RowBox[{"\[CapitalDelta]1", ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]3", "-", 
           RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
        "seedDifferentialOperatorC"}], ")"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solutionC", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationC", ",", "coefficient"}], "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientC", "=", 
  RowBox[{"coefficient", "/.", "solutionC"}]}]}], "Input",
 CellChangeTimes->{{3.725364451323909*^9, 3.7253645573068953`*^9}, {
   3.725366110987303*^9, 3.725366112766952*^9}, {3.7253799963380947`*^9, 
   3.725380000216483*^9}, {3.725432020967922*^9, 3.725432088846698*^9}, {
   3.725432120718749*^9, 3.725432126955455*^9}, {3.725432478574799*^9, 
   3.725432480869638*^9}, {3.725432553185718*^9, 3.72543255611945*^9}, {
   3.725432600078642*^9, 3.725432608747868*^9}, {3.725450937138926*^9, 
   3.725450946226996*^9}, {3.726915446479993*^9, 3.7269155587344837`*^9}, 
   3.7269162259995003`*^9, {3.7446308869943542`*^9, 3.7446308982360497`*^9}, {
   3.744811692225604*^9, 3.744811712197958*^9}, {3.745328815501521*^9, 
   3.745328854938356*^9}, 3.745571036112018*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", "p", "+", "\[CapitalDelta]1", "-", 
      "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7253645089788027`*^9, 3.7253645237411537`*^9}, 
   3.725364557875967*^9, 3.725366113127727*^9, 3.725379935465692*^9, {
   3.725379976291491*^9, 3.7253800007649717`*^9}, {3.7254320749610443`*^9, 
   3.725432091168882*^9}, 3.725432128584087*^9, 3.725432482445569*^9, 
   3.725432560365184*^9, 3.7254326127283363`*^9, 3.7254509688692408`*^9, 
   3.725451980153647*^9, {3.726915535836734*^9, 3.726915560414411*^9}, {
   3.726916227754923*^9, 3.72691623503729*^9}, 3.727094449073772*^9, 
   3.727094728556336*^9, 3.727094962301695*^9, 3.727095355442844*^9, 
   3.7271055511300583`*^9, 3.727105595594297*^9, 3.727259153472004*^9, 
   3.7446209765565767`*^9, 3.744621332356222*^9, 3.7446218554246073`*^9, 
   3.7446309031116877`*^9, 3.74463509262833*^9, 3.744638775988608*^9, 
   3.744639371149295*^9, 3.74464224013461*^9, 3.7446476583650007`*^9, 
   3.74479109800029*^9, 3.7447913301059237`*^9, 3.744811717296935*^9, 
   3.744812467656745*^9, 3.7450579184969597`*^9, 3.745060569109232*^9, 
   3.745061283624258*^9, 3.745063891423175*^9, 3.7450699871601763`*^9, 
   3.745072291119257*^9, 3.7453287329839697`*^9, 3.745328860001059*^9, 
   3.745329315693322*^9, 3.745570968295636*^9, 3.74557103803402*^9, 
   3.745572857907702*^9, 3.745575024796835*^9, 3.745575575009625*^9, 
   3.745578698191221*^9, 3.74558875003613*^9, 3.7456693953556128`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.7269074873186827`*^9, 3.7269074977702227`*^9}, 
   3.744622811129616*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equation1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureC", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]3", "-", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorC"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureC", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equation1", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientC1", "=", 
   RowBox[{"coefficient", "/.", "solution1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745510200849678*^9, 3.745510258619329*^9}, {3.7455102910614233`*^9, 
   3.7455102956763897`*^9}, 3.7455640806161203`*^9, {3.745564190264909*^9, 
   3.7455642377689257`*^9}, {3.7455643109136553`*^9, 3.745564311281601*^9}, {
   3.745570988178174*^9, 3.745571010740964*^9}, 3.745578701803059*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationC1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{"coefficientC", " ", "coefficientC1", " ", 
      RowBox[{
       RowBox[{"seedShadowCoefficientC1", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "-", 
         FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725436909560877*^9, 3.725436929163636*^9}, {
  3.72543696049992*^9, 3.7254369685663853`*^9}, {3.725437272000174*^9, 
  3.72543728062551*^9}, {3.726906494322418*^9, 3.726906541476511*^9}, {
  3.727093825836424*^9, 3.727093851491564*^9}, {3.74462881229381*^9, 
  3.74462894973634*^9}, {3.7455623968397293`*^9, 3.745562408943132*^9}, {
  3.74556334335773*^9, 3.74556339605482*^9}, {3.745563429713512*^9, 
  3.745563455475452*^9}, {3.7455640366946487`*^9, 3.7455640589096518`*^9}, {
  3.7455643426712418`*^9, 3.74556434318703*^9}, {3.745571020717557*^9, 
  3.745571051268671*^9}, {3.745578706863096*^9, 3.745578726968328*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientC1Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC1", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "+", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
           "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "-", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725437285000996*^9, 3.7254373327824306`*^9}, {
   3.726906415861553*^9, 3.7269064321366262`*^9}, {3.7269064962227507`*^9, 
   3.7269064969749117`*^9}, {3.726906556920541*^9, 3.726906575540388*^9}, {
   3.744628951059688*^9, 3.744628978176098*^9}, {3.744630830229018*^9, 
   3.744630830545473*^9}, {3.745562418736868*^9, 3.745562426551839*^9}, 
   3.745563441305122*^9, 3.7455634737366047`*^9, {3.745563526088719*^9, 
   3.745563528776931*^9}, {3.7455639315331707`*^9, 3.745563934324361*^9}, {
   3.745564402704262*^9, 3.745564405226947*^9}, 3.745564508135854*^9, {
   3.745571059145514*^9, 3.7455710615826883`*^9}, {3.7455711559955883`*^9, 
   3.745571184947753*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientC1Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientC1Reduction", "/.", 
       "scalarShadowCoefficient1Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientC1Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725445829499222*^9, 3.725445842992519*^9}, {
   3.725445935530313*^9, 3.7254459433607187`*^9}, {3.725446029479596*^9, 
   3.7254460304031477`*^9}, 3.7254461019202757`*^9, {3.726906581423691*^9, 
   3.726906604745393*^9}, {3.727094051076079*^9, 3.7270940588879642`*^9}, {
   3.7270941319800053`*^9, 3.727094144011118*^9}, {3.7270952522789907`*^9, 
   3.727095293564872*^9}, {3.727258972759754*^9, 3.727258973555468*^9}, {
   3.7446289835143547`*^9, 3.744629043242589*^9}, {3.745510025016201*^9, 
   3.7455100274620647`*^9}, {3.7455624462488337`*^9, 3.745562453984888*^9}, {
   3.7455639462462378`*^9, 3.745563986462319*^9}, {3.745571189091308*^9, 
   3.745571198468459*^9}, {3.745578736121111*^9, 3.745578745191311*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "+", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "-", 
       "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "-", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.7455787415296926`*^9, 3.745578745689486*^9}, 
   3.745588752051507*^9, 3.745669397286202*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationC1", "/.", "seedShadowCoefficientC1Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727093829957176*^9, 3.727093860984601*^9}, {
   3.744629048499214*^9, 3.74462906016803*^9}, 3.745510034963551*^9, {
   3.745562458114008*^9, 3.745562458740551*^9}, {3.745563961489731*^9, 
   3.745563964371149*^9}, {3.745571202130123*^9, 3.745571205502761*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.727093845028523*^9, 3.7270938615520477`*^9}, 
   3.7270940860313683`*^9, 3.727094145263323*^9, {3.727095276468815*^9, 
   3.7270952953057003`*^9}, 3.727105547194758*^9, 3.727105592995091*^9, 
   3.727258924603774*^9, 3.7272589787277613`*^9, 3.744620524325358*^9, {
   3.744629056052133*^9, 3.7446290604536467`*^9}, 3.744630834525996*^9, 
   3.744635088860024*^9, 3.744638771639618*^9, 3.744639367438096*^9, 
   3.744642235085236*^9, 3.74464765308286*^9, 3.744791093755188*^9, 
   3.74479132503808*^9, 3.7448114193699703`*^9, 3.744812062360248*^9, 
   3.745057914755487*^9, 3.745060565489419*^9, 3.745061279981292*^9, 
   3.745063886955041*^9, 3.745069982874435*^9, 3.7450722864917517`*^9, 
   3.745329310576902*^9, 3.745509340037819*^9, {3.745510029282419*^9, 
   3.745510044520495*^9}, 3.745562375085196*^9, 3.745562462308364*^9, 
   3.74556312851579*^9, 3.745563981733985*^9, 3.745564528931149*^9, 
   3.745571206092*^9, 3.745572860283084*^9, 3.745575577127735*^9, 
   3.7455787490370502`*^9, 3.7455887522770557`*^9, 3.745669397496924*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorCcommuted2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.74556456178793*^9, 3.745564562178341*^9}, {
  3.7455646545985937`*^9, 3.745564699993483*^9}, {3.7455712589*^9, 
  3.745571289599331*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationC2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureA", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]3", "-", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorCcommuted2"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureA", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solutionC2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equationC2", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientC2", "=", 
   RowBox[{
    RowBox[{"coefficient", "/.", "solutionC2"}], "//", "Factor"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745564754793837*^9, 3.745564769266603*^9}, {3.745564877839329*^9, 
   3.7455648901200657`*^9}, {3.74557130795809*^9, 3.745571346477552*^9}, {
   3.745575048517297*^9, 3.745575056248302*^9}, {3.745575088310193*^9, 
   3.7455750895617867`*^9}, 3.745578759628586*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionC2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficient1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"lb", "\[Rule]", 
           RowBox[{"p", "-", "1"}]}]}], "}"}]}], ")"}], "coefficientC", " ", 
      "coefficientC2"}], "//", "FullSimplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, {3.745564914885314*^9, 
   3.745564950878231*^9}, {3.745564986042116*^9, 3.7455649924724207`*^9}, {
   3.745565164186677*^9, 3.745565164453309*^9}, {3.7455713909782553`*^9, 
   3.745571434293015*^9}, 3.745578762611664*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationC2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientC2", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionC2", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientC2", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "-", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.7455631530473022`*^9, 3.745563167886853*^9}, {3.745565150842869*^9, 
   3.745565193566867*^9}, {3.745571804062475*^9, 3.745571820180291*^9}, 
   3.745578765308638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientC2Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC2", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ImaginaryI]", "p"], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "l", "-", "p", "+", "\[CapitalDelta]1", 
             "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], ",",
           "p"}], "]"}]}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          FractionBox["p", "2"], "+", "\[CapitalDelta]2"}], ",", "p"}], 
        "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "-", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
   3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
   3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
   3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
   3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
   3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
   3.744630853637918*^9}, {3.7455631717065353`*^9, 3.745563181410981*^9}, {
   3.745569952448305*^9, 3.745569979156939*^9}, {3.745570068797434*^9, 
   3.7455700690624027`*^9}, {3.745572630402377*^9, 3.745572672519205*^9}, 
   3.745575154089695*^9, 3.745575236489768*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientC2Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientC2Reduction", "/.", 
       "scalarShadowCoefficient2Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientC2Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745563192152207*^9, 3.7455632070141153`*^9}, {
   3.745569983353997*^9, 3.745569985797084*^9}, 3.745570051000986*^9, {
   3.745572654903315*^9, 3.745572683078237*^9}, {3.745578769972329*^9, 
   3.74557878193935*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", "p"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      FractionBox["p", "2"], "+", "\[CapitalDelta]2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "l", "+", "p", "+", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", 
      FractionBox["p", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "l", "-", "p", "+", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "l", "+", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.745578783214246*^9, 3.745588770683468*^9, 
  3.745669415014821*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationC2", "/.", "seedShadowCoefficientC2Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.74556321150663*^9, 
   3.7455632125806417`*^9}, {3.7455699902577763`*^9, 
   3.7455699925659227`*^9}, {3.745570057496002*^9, 3.7455700604778976`*^9}, {
   3.745572685897883*^9, 3.745572688355698*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, {
   3.745563210420168*^9, 3.7455632160364437`*^9}, 3.745570002287553*^9, {
   3.7455700577974577`*^9, 3.745570074708118*^9}, 3.745572695595435*^9, 
   3.745572879369687*^9, 3.7455752404502907`*^9, 3.745575594700465*^9, 
   3.745578785663548*^9, 3.745588770979967*^9, 3.745669415246768*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.744792130217655*^9, 3.7447921332883472`*^9}, {
   3.744792165369965*^9, 3.744792165665318*^9}, 3.745570971466113*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorCcommuted3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.74556456178793*^9, 3.745564562178341*^9}, {
  3.7455646545985937`*^9, 3.745564699993483*^9}, {3.7455712589*^9, 
  3.745571289599331*^9}, {3.745573485706709*^9, 3.7455735011222982`*^9}, {
  3.745573548565366*^9, 3.745573548693549*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"equation3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureD", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"4", "-", "\[CapitalDelta]3", "+", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorCcommuted3"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureD", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equation3", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefficientC3", "=", 
  RowBox[{"coefficient", "/.", "solution3"}]}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
  3.745564754793837*^9, 3.745564769266603*^9}, {3.745564877839329*^9, 
  3.7455648901200657`*^9}, {3.74557130795809*^9, 3.745571346477552*^9}, {
  3.745573516012828*^9, 3.745573556166584*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.745509712582787*^9, 3.74550975040807*^9, 3.745563145364252*^9, {
   3.745564891120132*^9, 3.7455648968773413`*^9}, 3.745569775076651*^9, 
   3.7455700071091547`*^9, 3.745571364970358*^9, 3.745572878400072*^9, {
   3.745573552540106*^9, 3.745573556434675*^9}, 3.74557559504739*^9, 
   3.7455787989328833`*^9, 3.745588771344174*^9, 3.745669415581167*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"final", " ", "coefficient"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.725451949328929*^9, 3.725451954680121*^9}, {
  3.744630937478628*^9, 3.744630939261602*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefficientRecursionC3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"commutationCoefficientBar3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", 
          RowBox[{"\[CapitalDelta]3", "-", 
           FractionBox["1", "2"]}]}], ",", 
         RowBox[{"lb", "\[Rule]", 
          RowBox[{"l", "+", "p", "-", "1"}]}]}], "}"}]}], ")"}], 
     "coefficientC", " ", "coefficientC3"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725451965971692*^9, 3.72545204835842*^9}, 
   3.726916210506534*^9, 3.726916240517682*^9, {3.7269163021146107`*^9, 
   3.726916318253409*^9}, {3.7269163864989853`*^9, 3.7269163880908833`*^9}, 
   3.744621203335579*^9, 3.744621241392489*^9, {3.744621310714974*^9, 
   3.7446213439087877`*^9}, 3.7446309286630793`*^9, {3.7455735712020473`*^9, 
   3.745573616821957*^9}, 3.745578800654887*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationC3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"seedShadowCoefficientC3", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}], "\[Equal]", 
      RowBox[{"coefficientRecursionC3", " ", 
       RowBox[{
        RowBox[{"seedShadowCoefficientC3", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "-", "1"}]}], "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          FractionBox["1", "2"]}]}], "]"}]}]}], "//", "Simplify"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.725437285000996*^9, 3.7254373327824306`*^9}, {
  3.7254522150370483`*^9, 3.7254522258460217`*^9}, {3.725452313010236*^9, 
  3.725452345581477*^9}, {3.725452385208517*^9, 3.7254523873663816`*^9}, {
  3.726916394921485*^9, 3.726916456766074*^9}, {3.726916547263712*^9, 
  3.726916548596436*^9}, {3.727094974492234*^9, 3.727094990844417*^9}, {
  3.727095081165037*^9, 3.727095088019759*^9}, {3.744630935567892*^9, 
  3.744630941579815*^9}, {3.744630980687096*^9, 3.744630991504261*^9}, {
  3.745573624718791*^9, 3.745573640708028*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientC3Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"seedShadowCoefficientC3", "[", 
        RowBox[{"l_", ",", "p_"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
        "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "p"], 
       FractionBox[
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]3"}], "-", "4", "-", "p"}], 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]3"}], "-", "4", "+", "p"}]], 
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "l"}], "-", "p", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]3"}]}], "2"], ",", "p"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
           "l", "-", "p", "+", "\[CapitalDelta]3", "+", "\[CapitalDelta]1", 
            "-", "\[CapitalDelta]2"}], "2"], ",", "p"}], "]"}]], 
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "+", 
          FractionBox["p", "2"]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          FractionBox["p", "2"]}]}], "]"}]}]}], "//", "FullSimplify"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.725453309144665*^9, 3.72545333070747*^9}, {
  3.726916477097958*^9, 3.726916478054202*^9}, {3.7269165239084682`*^9, 
  3.7269165377577963`*^9}, {3.726916591525546*^9, 3.726916654157152*^9}, {
  3.727095001376813*^9, 3.7270950179159117`*^9}, {3.72709509248083*^9, 
  3.727095099184311*^9}, {3.7446213625862103`*^9, 3.744621364566154*^9}, {
  3.7446309975380077`*^9, 3.744631020033091*^9}, {3.7446311035176973`*^9, 
  3.7446311051836987`*^9}, {3.745573650640382*^9, 3.745573658474657*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientC3Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientC3Reduction", "/.", 
       "scalarShadowCoefficient3Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientC3Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7254534843373623`*^9, 3.725453487049285*^9}, {
   3.7254535604002457`*^9, 3.725453568380838*^9}, {3.726916563139348*^9, 
   3.726916575673993*^9}, {3.7269166598689833`*^9, 3.7269167163792963`*^9}, 
   3.727094876032621*^9, {3.727095136736195*^9, 3.727095164161429*^9}, {
   3.7270953439980803`*^9, 3.727095344520411*^9}, {3.727259115577251*^9, 
   3.727259116511414*^9}, {3.744621366781296*^9, 3.744621368175314*^9}, {
   3.744631028352098*^9, 3.744631102401575*^9}, {3.74557366615901*^9, 
   3.745573673190125*^9}, {3.745578810184888*^9, 3.745578822490553*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "\[ImaginaryI]"}], ")"}], "p"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "-", "\[CapitalDelta]1", "+", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "l", "+", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]3"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "l", "+", 
     FractionBox["p", "2"], "-", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.7455788189877853`*^9, 3.745578823239272*^9}, 
   3.745588771695829*^9, 3.7456694159434*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationC3", "/.", "seedShadowCoefficientC3Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725453364596917*^9, 3.72545339842971*^9}, {
   3.72545358278898*^9, 3.725453588140579*^9}, {3.726916639107718*^9, 
   3.7269166443637257`*^9}, 3.744631109553001*^9, {3.744811782428473*^9, 
   3.744811783290132*^9}, {3.7455736780857277`*^9, 3.745573681472269*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725453375271055*^9, 3.7254533993006067`*^9}, 
   3.725453580482335*^9, {3.7269166460263863`*^9, 3.72691665101821*^9}, 
   3.727094872778871*^9, {3.727095151974535*^9, 3.7270951672032337`*^9}, 
   3.727095356405302*^9, 3.7271055519425983`*^9, 3.727105595940112*^9, 
   3.727259154347372*^9, {3.744621355483968*^9, 3.744621373477387*^9}, 
   3.744621855683031*^9, 3.7446311103027487`*^9, 3.744635093513489*^9, 
   3.744638776843875*^9, 3.744639372069117*^9, 3.744642241981558*^9, 
   3.74464766049642*^9, 3.744791098835002*^9, 3.744791331952713*^9, 
   3.744811787392406*^9, 3.7448124684636097`*^9, 3.7450579193137283`*^9, 
   3.745060569947557*^9, 3.745061284599943*^9, 3.7450638929577637`*^9, 
   3.745069987936365*^9, 3.745072292678628*^9, 3.74532874132353*^9, 
   3.745329316499134*^9, 3.745572880170663*^9, 3.74557368204324*^9, 
   3.7455755954827757`*^9, 3.745578829428553*^9, 3.745588772021196*^9, 
   3.7456694162218943`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure D: (0,0)x(0,p)x(l+p,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.725450460923489*^9, 3.7254504889983463`*^9}, {
   3.726915224010899*^9, 3.726915238371976*^9}, {3.72691593694731*^9, 
   3.726915955329212*^9}, {3.744622709065879*^9, 3.744622781940893*^9}, {
   3.744630969688705*^9, 3.744630971295238*^9}, {3.7447921246797247`*^9, 
   3.7447921260047293`*^9}, {3.744792200928895*^9, 3.744792201175511*^9}, 
   3.744792820694833*^9, {3.7447928594168673`*^9, 3.744792864516788*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seedDifferentialOperatorD", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
   "applyEFProperties"}]}]], "Input",
 CellChangeTimes->{{3.745329136347947*^9, 3.7453291467758703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"seedStructureD", "[", 
     RowBox[{"l", ",", "p"}], "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
    "]"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"seedStructureD", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
     "seedDifferentialOperatorD"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7453291537900143`*^9, 3.745329171758357*^9}, {
  3.7453292061832123`*^9, 3.7453292392291307`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.745329183774228*^9, 3.745329239865816*^9}, 
   3.745329316591198*^9, 3.745573705557529*^9, {3.7455753616314707`*^9, 
   3.74557537078592*^9}, 3.745575595577662*^9, 3.745578858141197*^9, 
   3.7455887721015873`*^9, 3.745669416293421*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.7269074873186827`*^9, 3.7269074977702227`*^9}, 
   3.744622811129616*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "recursion", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationD1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"seedShadowCoefficientD1", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725436909560877*^9, 3.725436929163636*^9}, {
  3.72543696049992*^9, 3.7254369685663853`*^9}, {3.725437272000174*^9, 
  3.72543728062551*^9}, {3.726906494322418*^9, 3.726906541476511*^9}, {
  3.727093825836424*^9, 3.727093851491564*^9}, {3.74462881229381*^9, 
  3.74462894973634*^9}, {3.7455623968397293`*^9, 3.745562408943132*^9}, {
  3.745573711441699*^9, 3.745573718119309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientD1Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD1", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["p", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["p", "2"]}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725437285000996*^9, 3.7254373327824306`*^9}, {
  3.726906415861553*^9, 3.7269064321366262`*^9}, {3.7269064962227507`*^9, 
  3.7269064969749117`*^9}, {3.726906556920541*^9, 3.726906575540388*^9}, {
  3.744628951059688*^9, 3.744628978176098*^9}, {3.744630830229018*^9, 
  3.744630830545473*^9}, {3.745562418736868*^9, 3.745562426551839*^9}, {
  3.7455737248998117`*^9, 3.745573727696101*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientD1Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientD1Reduction", "/.", 
       "scalarShadowCoefficient1Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientD1Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725445829499222*^9, 3.725445842992519*^9}, {
   3.725445935530313*^9, 3.7254459433607187`*^9}, {3.725446029479596*^9, 
   3.7254460304031477`*^9}, 3.7254461019202757`*^9, {3.726906581423691*^9, 
   3.726906604745393*^9}, {3.727094051076079*^9, 3.7270940588879642`*^9}, {
   3.7270941319800053`*^9, 3.727094144011118*^9}, {3.7270952522789907`*^9, 
   3.727095293564872*^9}, {3.727258972759754*^9, 3.727258973555468*^9}, {
   3.7446289835143547`*^9, 3.744629043242589*^9}, {3.745510025016201*^9, 
   3.7455100274620647`*^9}, {3.7455624462488337`*^9, 3.745562453984888*^9}, {
   3.745573732576749*^9, 3.7455737414711723`*^9}, {3.745578869720838*^9, 
   3.745578876476165*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "-", "\[CapitalDelta]1"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.7455788772123117`*^9, 3.7455887722156363`*^9, 
  3.745669416399076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationD1", "/.", "seedShadowCoefficientD1Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727093829957176*^9, 3.727093860984601*^9}, {
   3.744629048499214*^9, 3.74462906016803*^9}, 3.745510034963551*^9, {
   3.745562458114008*^9, 3.745562458740551*^9}, {3.745573744633204*^9, 
   3.745573747643257*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.727093845028523*^9, 3.7270938615520477`*^9}, 
   3.7270940860313683`*^9, 3.727094145263323*^9, {3.727095276468815*^9, 
   3.7270952953057003`*^9}, 3.727105547194758*^9, 3.727105592995091*^9, 
   3.727258924603774*^9, 3.7272589787277613`*^9, 3.744620524325358*^9, {
   3.744629056052133*^9, 3.7446290604536467`*^9}, 3.744630834525996*^9, 
   3.744635088860024*^9, 3.744638771639618*^9, 3.744639367438096*^9, 
   3.744642235085236*^9, 3.74464765308286*^9, 3.744791093755188*^9, 
   3.74479132503808*^9, 3.7448114193699703`*^9, 3.744812062360248*^9, 
   3.745057914755487*^9, 3.745060565489419*^9, 3.745061279981292*^9, 
   3.745063886955041*^9, 3.745069982874435*^9, 3.7450722864917517`*^9, 
   3.745329310576902*^9, 3.745509340037819*^9, {3.745510029282419*^9, 
   3.745510044520495*^9}, 3.745562375085196*^9, 3.745562462308364*^9, 
   3.74556312851579*^9, 3.745572801469138*^9, {3.7455737450759897`*^9, 
   3.745573748096382*^9}, 3.74557559564883*^9, 3.745578879825145*^9, 
   3.745588772251404*^9, 3.745669416421774*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorDcommuted2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.7455737811928883`*^9, 3.745573813740979*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationD2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureB", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorDcommuted2"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureB", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solutionD2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equationD2", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientD2", "=", 
   RowBox[{"coefficient", "/.", "solutionD2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745573830679199*^9, 3.745573852255978*^9}, {3.745575401557898*^9, 
   3.745575407365704*^9}, 3.745578887250025*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionD2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficient1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"lb", "\[Rule]", 
           RowBox[{"p", "-", "1"}]}]}], "}"}]}], ")"}], "coefficientD2"}], "//",
      "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, {3.7455650150232697`*^9, 
   3.745565018044022*^9}, {3.745565055941551*^9, 3.7455651118611813`*^9}, {
   3.7455738721292057`*^9, 3.745573898338985*^9}, 3.7455788910226173`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationD2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientD2", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionD2", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientD2", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.7455631530473022`*^9, 3.745563167886853*^9}, {3.74557391435417*^9, 
   3.7455739229655933`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientD2Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD2", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox["I", "p"], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}], "-", "p"}], "2"], ",", 
         "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
  3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
  3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
  3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
  3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
  3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
  3.744630853637918*^9}, {3.7455631717065353`*^9, 3.745563181410981*^9}, {
  3.7455739261619263`*^9, 3.745573933078924*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientD2Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientD2Reduction", "/.", 
       "scalarShadowCoefficient2Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientD2Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745563192152207*^9, 3.7455632070141153`*^9}, {
   3.745573937773674*^9, 3.745573941149048*^9}, {3.7455789002730627`*^9, 
   3.745578906319529*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", "p"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      FractionBox["p", "2"], "+", "\[CapitalDelta]2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "l", "+", "p", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", 
      FractionBox["p", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "l", "+", "p", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
        "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.7455789069709272`*^9, 3.7455887738945007`*^9, 
  3.745669418032336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationD2", "/.", "seedShadowCoefficientD2Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.74556321150663*^9, 
   3.7455632125806417`*^9}, {3.745573943543667*^9, 3.745573946276513*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, {
   3.745563210420168*^9, 3.7455632160364437`*^9}, {3.7455650405391483`*^9, 
   3.745565068674633*^9}, 3.745565117643618*^9, 3.7455728045123777`*^9, 
   3.745573946885704*^9, 3.745575473748026*^9, 3.7455755973837643`*^9, 
   3.745578909344976*^9, 3.745588774107113*^9, 3.7456694182274733`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.726898271292285*^9, 3.726898272003129*^9}, {
   3.726899307525219*^9, 3.726899307893404*^9}, 3.726906013277657*^9, {
   3.726907105954262*^9, 3.7269071501638107`*^9}, 3.726907512946295*^9, 
   3.7446228140656013`*^9, {3.745510097616715*^9, 3.745510097739272*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dif", " ", "operators", " ", "after", " ", "commutation", " ", "with", 
    " ", "S3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedDifferentialOperatorDcommuted3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7455094450890636`*^9, 3.745509474036912*^9}, {
  3.745509593238494*^9, 3.745509605342887*^9}, {3.745509941637897*^9, 
  3.7455099447192183`*^9}, {3.745510103069025*^9, 3.7455101098181343`*^9}, {
  3.7455101884704237`*^9, 3.7455101924421186`*^9}, {3.7455106704617357`*^9, 
  3.745510670572988*^9}, {3.745574029008019*^9, 3.74557405016889*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equation3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"seedStructureC", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"4", "-", "\[CapitalDelta]3", "-", 
         RowBox[{"1", "/", "2"}]}]}], "]"}], "//", 
      "seedDifferentialOperatorDcommuted3"}], ")"}], "\[Equal]", 
    RowBox[{"coefficient", " ", 
     RowBox[{
      RowBox[{"seedStructureC", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"equation3", "//", "Simplify"}], ",", "coefficient"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficientD3", "=", 
   RowBox[{"coefficient", "/.", "solution3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745509639987932*^9, 3.7455097483326674`*^9}, {
   3.745510200849678*^9, 3.745510258619329*^9}, {3.7455102910614233`*^9, 
   3.7455102956763897`*^9}, {3.745574068570076*^9, 3.745574084477605*^9}, {
   3.7455741389706373`*^9, 3.7455741391956863`*^9}, 3.745578917648217*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coefficientRecursionD3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficientBar1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"l", "+", "p", "-", "1"}]}], ",", 
          RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}], "coefficientD3"}],
      "//", "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725367528759542*^9, 3.7253675824891043`*^9}, {
   3.72543814104038*^9, 3.725438143337289*^9}, {3.7446206405680513`*^9, 
   3.744620661005157*^9}, {3.7446292186210327`*^9, 3.744629230357945*^9}, {
   3.7455097725858107`*^9, 3.745509791053739*^9}, {3.745509935004982*^9, 
   3.745509982222775*^9}, 3.745510074420281*^9, 3.745510179031015*^9, {
   3.7455103073975887`*^9, 3.7455103797883577`*^9}, {3.745510595321624*^9, 
   3.7455105955124207`*^9}, {3.745574145107806*^9, 3.745574169068293*^9}, 
   3.745578921629385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationD3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedShadowCoefficientD3", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursionD3", " ", 
     RowBox[{
      RowBox[{"seedShadowCoefficientD3", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        FractionBox["1", "2"]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725367706044856*^9, 3.725367762155595*^9}, 
   3.725367794567533*^9, {3.7253680308134823`*^9, 3.7253680365748663`*^9}, {
   3.725438381783351*^9, 3.725438393426611*^9}, {3.725438511362887*^9, 
   3.7254385344192057`*^9}, {3.725446118695327*^9, 3.7254461212780657`*^9}, {
   3.725447386680736*^9, 3.725447392754243*^9}, {3.726913819886928*^9, 
   3.7269138430493803`*^9}, {3.7446292802298594`*^9, 3.744629292787382*^9}, {
   3.744630498271139*^9, 3.744630498694215*^9}, 3.7455100849882517`*^9, {
   3.745510393835389*^9, 3.7455103974892473`*^9}, {3.7455104379072866`*^9, 
   3.7455104501359158`*^9}, 3.745510700801826*^9, {3.745561825361308*^9, 
   3.745561825875533*^9}, {3.745574172929661*^9, 3.7455741806505013`*^9}, 
   3.745578924038089*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reduction", " ", "to", " ", "p"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seedShadowCoefficientD3Reduction", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD3", "[", 
       RowBox[{"l_", ",", "p_"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
       "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "p"], 
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
          "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3", "-", "p"}], "2"], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"8", "+", 
           RowBox[{"2", "l"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "p"}], "2"], ",", 
         "p"}], "]"}]], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         FractionBox["p", "2"]}], ",", 
        RowBox[{"\[CapitalDelta]3", "+", 
         FractionBox["p", "2"]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.725368418477295*^9, 3.7253684516170053`*^9}, {
  3.725438544297558*^9, 3.725438562560357*^9}, {3.72544743643548*^9, 
  3.7254474389392242`*^9}, {3.726913849730588*^9, 3.726913850497355*^9}, {
  3.7269138807114983`*^9, 3.726913900968382*^9}, {3.7446206929821987`*^9, 
  3.7446206948454037`*^9}, {3.744630507041897*^9, 3.744630523971425*^9}, {
  3.7446305841538258`*^9, 3.744630584962014*^9}, {3.744630853349333*^9, 
  3.744630853637918*^9}, {3.745510470206764*^9, 3.745510485251597*^9}, {
  3.7455622478401737`*^9, 3.745562265529141*^9}, {3.745574185169548*^9, 
  3.745574219257062*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedShadowCoefficientD3Solution", "=", 
     RowBox[{
      RowBox[{
      "seedShadowCoefficientD3Reduction", "/.", 
       "scalarShadowCoefficient3Solution"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedShadowCoefficientD3Solution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725446137919636*^9, 3.725446140143832*^9}, {
   3.725446343988822*^9, 3.725446383307515*^9}, {3.72544751941632*^9, 
   3.725447529430915*^9}, 3.725447577911141*^9, {3.72691390271209*^9, 
   3.726913917953854*^9}, {3.7270943147020197`*^9, 3.7270943776846523`*^9}, {
   3.727095304351245*^9, 3.7270953206088657`*^9}, {3.7272590402188473`*^9, 
   3.727259041194126*^9}, {3.7446206968226957`*^9, 3.7446206985062*^9}, {
   3.744630532888006*^9, 3.744630619065466*^9}, {3.7455098916044283`*^9, 
   3.745509894105566*^9}, {3.745510491715632*^9, 3.745510508191842*^9}, {
   3.745562302048071*^9, 3.745562302207303*^9}, {3.7455623340207663`*^9, 
   3.745562338452421*^9}, {3.7455632480573683`*^9, 3.74556325083228*^9}, {
   3.745574203782922*^9, 3.745574206631648*^9}, {3.745578932878772*^9, 
   3.745578938608335*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "\[ImaginaryI]"}], ")"}], "p"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "+", "p", "+", "\[CapitalDelta]1", "-", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "l", "+", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]3"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "l", "+", 
     FractionBox["p", "2"], "-", "\[CapitalDelta]3"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
      "l", "+", "p", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
       "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.745578939324748*^9, 3.74558877618528*^9, 
  3.745669420287962*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursionRelationD3", "/.", "seedShadowCoefficientD3Solution"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.725368488868483*^9, 3.725368509673607*^9}, {
   3.725438580888349*^9, 3.7254386124480124`*^9}, {3.725447532453937*^9, 
   3.725447535535139*^9}, {3.726913931029705*^9, 3.726913937141857*^9}, {
   3.7446306045926332`*^9, 3.74463061158454*^9}, {3.744811565957581*^9, 
   3.744811566520028*^9}, 3.745509902404661*^9, {3.745510512824338*^9, 
   3.745510513042385*^9}, {3.7455623422803383`*^9, 3.745562342931072*^9}, {
   3.745574210298665*^9, 3.7455742121780376`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725368500117042*^9, 3.7253685101808987`*^9}, {
   3.7254386041240063`*^9, 3.725438616031303*^9}, 3.725447371919189*^9, 
   3.7254475361579647`*^9, 3.7254475831853333`*^9, 3.7269139428178997`*^9, 
   3.727094322144425*^9, 3.727095315403961*^9, 3.727105549187685*^9, 
   3.727105594639484*^9, 3.7272590507962837`*^9, {3.744620683107052*^9, 
   3.744620703037903*^9}, 3.744630475120397*^9, {3.744630609360282*^9, 
   3.744630612085668*^9}, 3.744630861484624*^9, 3.74463509099369*^9, 
   3.74463877421605*^9, 3.744639369519861*^9, 3.7446422380952682`*^9, 
   3.744647656270796*^9, 3.744791096362172*^9, 3.744791328058545*^9, 
   3.744811569802511*^9, 3.7448120700197144`*^9, 3.7450579168380623`*^9, 
   3.745060567517387*^9, 3.74506128200812*^9, 3.74506388963792*^9, 
   3.7450699854288797`*^9, 3.745072289321986*^9, 3.745329312727837*^9, 
   3.745509370746456*^9, 3.745509802505293*^9, {3.745509903388166*^9, 
   3.745509905425589*^9}, 3.74550998527024*^9, 3.74551008832148*^9, 
   3.745510519125115*^9, 3.7455106047250566`*^9, {3.745562292678213*^9, 
   3.7455623071171217`*^9}, 3.745562344253953*^9, 3.7455632523560753`*^9, 
   3.745572806835567*^9, {3.745574212699231*^9, 3.745574221105033*^9}, 
   3.7455755995607233`*^9, 3.745578942072474*^9, 3.7455887764686327`*^9, 
   3.745669420496064*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check vs. square shadow", "Subsection",
 CellChangeTimes->{{3.7455727089988194`*^9, 3.7455727156446133`*^9}, {
  3.745572755582856*^9, 3.745572764486458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSubstitute", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "seedShadowCoefficientA1Solution"}], "/.", 
         "seedShadowCoefficientB1Solution"}], "/.", 
        "seedShadowCoefficientC1Solution"}], "/.", 
       "seedShadowCoefficientD1Solution"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"temp", "/.", "seedShadowCoefficientA2Solution"}], "/.", 
         "seedShadowCoefficientB2Solution"}], "/.", 
        "seedShadowCoefficientC2Solution"}], "/.", 
       "seedShadowCoefficientD2Solution"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"temp", "/.", "seedShadowCoefficientA3Solution"}], "/.", 
         "seedShadowCoefficientB3Solution"}], "/.", 
        "seedShadowCoefficientC3Solution"}], "/.", 
       "seedShadowCoefficientD3Solution"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "/.", "squareShadowCoefficientSolution"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7455733277251377`*^9, 3.74557343486617*^9}, {
  3.7455742373811083`*^9, 3.745574259827745*^9}}],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.7455727235903378`*^9, 3.745572726214415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3"}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]1", ",", "0", ",", "0"}], "]"}]], "//", 
   "fullSubstitute"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
  3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
  3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
  3.727258932501708*^9, 3.7272589511431723`*^9}, {3.727258990368854*^9, 
  3.727259012606008*^9}, {3.7446290722817297`*^9, 3.744629121196048*^9}, {
  3.745562466646097*^9, 3.7455624787077217`*^9}, {3.745572768951729*^9, 
  3.7455727691435013`*^9}, {3.745573246161981*^9, 3.745573247867029*^9}, {
  3.745574244210693*^9, 3.745574250575943*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, {
   3.72725898557872*^9, 3.727259013278545*^9}, 3.7446205244122887`*^9, 
   3.7446290994043818`*^9, 3.7446308357801647`*^9, 3.744635088927794*^9, 
   3.744638771705131*^9, 3.7446393675099297`*^9, 3.7446422351614647`*^9, 
   3.744647653161189*^9, 3.744791093799405*^9, 3.744791325120591*^9, 
   3.744811420789815*^9, 3.744812062428874*^9, 3.745057914822092*^9, 
   3.745060565558156*^9, 3.745061280043185*^9, 3.745063887097591*^9, 
   3.745069982943578*^9, 3.7450722866726503`*^9, 3.745329310639802*^9, 
   3.745509340130699*^9, {3.745510036479648*^9, 3.745510046512836*^9}, {
   3.7455623768625307`*^9, 3.745562385805305*^9}, 3.745562479497517*^9, 
   3.745563130036949*^9, 3.745572899507279*^9, 3.7455732490969753`*^9, {
   3.745574251950173*^9, 3.74557426256048*^9}, 3.745574310893224*^9, 
   3.7455756087050056`*^9, 3.745578952681443*^9, 3.745588776559453*^9, 
   3.7456694205756063`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3"}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientB1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]1", ",", "0", ",", "0"}], "]"}]], "//", 
   "fullSubstitute"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
   3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
   3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
   3.727258932501708*^9, 3.7272589511431723`*^9}, {3.727258990368854*^9, 
   3.727259012606008*^9}, {3.7446290722817297`*^9, 3.744629121196048*^9}, {
   3.745562466646097*^9, 3.7455624787077217`*^9}, {3.7455639841527987`*^9, 
   3.745563997891418*^9}, {3.745572771680026*^9, 3.745572771806728*^9}, {
   3.745573253899683*^9, 3.745573255760882*^9}, {3.745574267699429*^9, 
   3.7455742720801992`*^9}, 3.745574303770596*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, {
   3.72725898557872*^9, 3.727259013278545*^9}, 3.7446205244122887`*^9, 
   3.7446290994043818`*^9, 3.7446308357801647`*^9, 3.744635088927794*^9, 
   3.744638771705131*^9, 3.7446393675099297`*^9, 3.7446422351614647`*^9, 
   3.744647653161189*^9, 3.744791093799405*^9, 3.744791325120591*^9, 
   3.744811420789815*^9, 3.744812062428874*^9, 3.745057914822092*^9, 
   3.745060565558156*^9, 3.745061280043185*^9, 3.745063887097591*^9, 
   3.745069982943578*^9, 3.7450722866726503`*^9, 3.745329310639802*^9, 
   3.745509340130699*^9, {3.745510036479648*^9, 3.745510046512836*^9}, {
   3.7455623768625307`*^9, 3.745562385805305*^9}, 3.745562479497517*^9, 
   3.745563130036949*^9, 3.7455639987818604`*^9, 3.745564531803116*^9, 
   3.745572900318117*^9, 3.745573256251042*^9, {3.745574268101788*^9, 
   3.7455742727701817`*^9}, 3.745574311478108*^9, 3.745575608768508*^9, 
   3.745578952738784*^9, 3.745588776602304*^9, 3.745669420614263*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3"}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientC1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]1", ",", "0", ",", "0"}], "]"}]], "//", 
   "fullSubstitute"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
  3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
  3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
  3.727258932501708*^9, 3.7272589511431723`*^9}, {3.727258990368854*^9, 
  3.727259012606008*^9}, {3.7446290722817297`*^9, 3.744629121196048*^9}, {
  3.745562466646097*^9, 3.7455624787077217`*^9}, {3.7455639841527987`*^9, 
  3.745563997891418*^9}, {3.745571209175294*^9, 3.745571217663969*^9}, {
  3.745572789076378*^9, 3.745572789279039*^9}, {3.745573269656925*^9, 
  3.74557327138516*^9}, {3.745574278380147*^9, 3.745574306610372*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, {
   3.72725898557872*^9, 3.727259013278545*^9}, 3.7446205244122887`*^9, 
   3.7446290994043818`*^9, 3.7446308357801647`*^9, 3.744635088927794*^9, 
   3.744638771705131*^9, 3.7446393675099297`*^9, 3.7446422351614647`*^9, 
   3.744647653161189*^9, 3.744791093799405*^9, 3.744791325120591*^9, 
   3.744811420789815*^9, 3.744812062428874*^9, 3.745057914822092*^9, 
   3.745060565558156*^9, 3.745061280043185*^9, 3.745063887097591*^9, 
   3.745069982943578*^9, 3.7450722866726503`*^9, 3.745329310639802*^9, 
   3.745509340130699*^9, {3.745510036479648*^9, 3.745510046512836*^9}, {
   3.7455623768625307`*^9, 3.745562385805305*^9}, 3.745562479497517*^9, 
   3.745563130036949*^9, 3.7455639987818604`*^9, 3.745564531803116*^9, 
   3.745571218228998*^9, 3.7455729009547157`*^9, 3.745573272103115*^9, {
   3.745574282980048*^9, 3.745574311971368*^9}, 3.745575608817391*^9, 
   3.7455789527825336`*^9, 3.7455887766442823`*^9, 3.745669420648794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3"}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientD1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]1", ",", "0", ",", "0"}], "]"}]], "//", 
   "fullSubstitute"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.745573277805735*^9, 3.745573282872747*^9}, {
  3.745574285759274*^9, 3.745574309339384*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.74557328520247*^9, {3.745574286386181*^9, 3.7455743124432297`*^9}, 
   3.745575608852022*^9, 3.7455789528180037`*^9, 3.745588776677813*^9, 
   3.745669420672871*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.7455727235903378`*^9, 3.745572726214415*^9}, {
  3.745572824224366*^9, 3.74557282434654*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "somethimes", " ", "mathematica", " ", "does", " ", "not", " ", "see", " ",
     "automatically", " ", "that", " ", "the", " ", "ratio", " ", "is", " ", 
    "1"}], ",", " ", 
   RowBox[{
   "we", " ", "plug", " ", "explicit", " ", "values", " ", "of", " ", "l", 
    " ", "and", " ", "p", " ", "to", " ", "check", " ", "it"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.745575866167903*^9, 3.745575908908318*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ratio1", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"seedShadowCoefficientC2", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
       "]"}], 
      RowBox[{
       RowBox[{"seedShadowCoefficientA2", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}]}], 
     RowBox[{"squareShadowCoefficient", "[", 
      RowBox[{"\[CapitalDelta]2", ",", "p", ",", "0"}], "]"}]], "//", 
    "fullSubstitute"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ratio1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "\[Rule]", "lVal"}], ",", 
         RowBox[{"p", "\[Rule]", "pVal"}]}], "}"}]}], "//", "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"lVal", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"pVal", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
   "Flatten"}], "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.745572855366621*^9, 3.745572929232182*^9}, {
  3.745572985767333*^9, 3.745572994534062*^9}, {3.7455730605393667`*^9, 
  3.7455730660329723`*^9}, {3.745574352766664*^9, 3.7455743639168653`*^9}, {
  3.7455756470621653`*^9, 3.74557572596292*^9}, {3.745575796425012*^9, 
  3.7455758250147953`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "p"], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
     "l", "-", "p", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
      "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
     "l", "+", "p", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
      "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.745572910579688*^9, 3.7455729323344517`*^9}, {
   3.745572990052939*^9, 3.745572997819249*^9}, {3.745573062573328*^9, 
   3.7455730678361607`*^9}, 3.745574359036126*^9, 3.7455743899182043`*^9, 
   3.7455756141548*^9, {3.745575652983165*^9, 3.7455757267492933`*^9}, {
   3.7455758075792847`*^9, 3.7455758255904827`*^9}, 3.745578956906802*^9, 
   3.745588777291905*^9, 3.7456694212220488`*^9}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.745572910579688*^9, 3.7455729323344517`*^9}, {
   3.745572990052939*^9, 3.745572997819249*^9}, {3.745573062573328*^9, 
   3.7455730678361607`*^9}, 3.745574359036126*^9, 3.7455743899182043`*^9, 
   3.7455756141548*^9, {3.745575652983165*^9, 3.7455757267492933`*^9}, {
   3.7455758075792847`*^9, 3.7455758255904827`*^9}, 3.745578956906802*^9, 
   3.745588777291905*^9, 3.745669423167777*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ratio2", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"seedShadowCoefficientA2", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
       "]"}], 
      RowBox[{
       RowBox[{"seedShadowCoefficientC2", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}]}], 
     RowBox[{"squareShadowCoefficient", "[", 
      RowBox[{"\[CapitalDelta]2", ",", "0", ",", "p"}], "]"}]], "//", 
    "fullSubstitute"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ratio2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "\[Rule]", "lVal"}], ",", 
         RowBox[{"p", "\[Rule]", "pVal"}]}], "}"}]}], "//", "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"lVal", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"pVal", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
   "Flatten"}], "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.745574401006187*^9, 3.74557442275065*^9}, {
  3.7455756985646257`*^9, 3.7455756994669724`*^9}, {3.74557583013404*^9, 
  3.745575833072895*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "p"], " ", 
  RowBox[{"Sec", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
     "1", "-", "l", "+", "p", "+", "\[CapitalDelta]1", "+", 
      "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
     "l", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
      "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.745574420339581*^9, 3.745574425296915*^9}, 
   3.7455756170989428`*^9, {3.7455756782997303`*^9, 3.7455757004079857`*^9}, 
   3.74557583380785*^9, 3.745578959334804*^9, 3.7455887798997803`*^9, 
   3.745669423730488*^9}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.745574420339581*^9, 3.745574425296915*^9}, 
   3.7455756170989428`*^9, {3.7455756782997303`*^9, 3.7455757004079857`*^9}, 
   3.74557583380785*^9, 3.745578959334804*^9, 3.7455887798997803`*^9, 
   3.745669427035399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ratio3", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"seedShadowCoefficientD2", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", 
        RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
       "]"}], 
      RowBox[{
       RowBox[{"seedShadowCoefficientB2", "[", 
        RowBox[{"l", ",", "p"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}]}], 
     RowBox[{"squareShadowCoefficient", "[", 
      RowBox[{"\[CapitalDelta]2", ",", "p", ",", "0"}], "]"}]], "//", 
    "fullSubstitute"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ratio3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "\[Rule]", "lVal"}], ",", 
         RowBox[{"p", "\[Rule]", "pVal"}]}], "}"}]}], "//", "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"lVal", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"pVal", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
   "Flatten"}], "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.745573042934759*^9, 3.745573058510151*^9}, {
  3.745574432765994*^9, 3.74557448960207*^9}, {3.7455757026087027`*^9, 
  3.745575708423671*^9}, {3.745575837132267*^9, 3.745575840163578*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "+", "p"}]], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"p", " ", "\[Pi]"}], "2"], "+", 
    RowBox[{"\[Pi]", " ", "\[CapitalDelta]2"}]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.7455744745536327`*^9, 3.7455744963992033`*^9}, 
   3.745575618173779*^9, 3.745575678842518*^9, 3.745575708902549*^9, 
   3.745575842375063*^9, 3.745578962853572*^9, 3.745588783977769*^9, 
   3.745669427269786*^9}],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.7455744745536327`*^9, 3.7455744963992033`*^9}, 
   3.745575618173779*^9, 3.745575678842518*^9, 3.745575708902549*^9, 
   3.745575842375063*^9, 3.745578962853572*^9, 3.745588783977769*^9, 
   3.745669427331317*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", "\[CapitalDelta]3"}], 
      "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientD2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]2", ",", "0", ",", "p"}], "]"}]], "//", 
   "fullSubstitute"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7455745085366*^9, 3.745574519591106*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.745574520874936*^9, 3.7455756190124407`*^9, 
  3.7455758452846537`*^9, 3.745578963120779*^9, 3.745588784312263*^9, 
  3.745669427527008*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.7455727235903378`*^9, 3.745572726214415*^9}, {
  3.745572824224366*^9, 3.74557282434654*^9}, {3.7455730763172083`*^9, 
  3.7455730764510517`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientB3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientA3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]3", ",", 
      RowBox[{"l", "+", "p"}], ",", "l"}], "]"}]], "//", "fullSubstitute"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
  3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
  3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
  3.727258932501708*^9, 3.7272589511431723`*^9}, {3.727258990368854*^9, 
  3.727259012606008*^9}, {3.7446290722817297`*^9, 3.744629121196048*^9}, {
  3.745562466646097*^9, 3.7455624787077217`*^9}, {3.745572768951729*^9, 
  3.7455727691435013`*^9}, {3.745573088568592*^9, 3.745573127448779*^9}, {
  3.745573208365468*^9, 3.7455732280229816`*^9}, {3.745574293446587*^9, 
  3.745574296763316*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, {
   3.72725898557872*^9, 3.727259013278545*^9}, 3.7446205244122887`*^9, 
   3.7446290994043818`*^9, 3.7446308357801647`*^9, 3.744635088927794*^9, 
   3.744638771705131*^9, 3.7446393675099297`*^9, 3.7446422351614647`*^9, 
   3.744647653161189*^9, 3.744791093799405*^9, 3.744791325120591*^9, 
   3.744811420789815*^9, 3.744812062428874*^9, 3.745057914822092*^9, 
   3.745060565558156*^9, 3.745061280043185*^9, 3.745063887097591*^9, 
   3.745069982943578*^9, 3.7450722866726503`*^9, 3.745329310639802*^9, 
   3.745509340130699*^9, {3.745510036479648*^9, 3.745510046512836*^9}, {
   3.7455623768625307`*^9, 3.745562385805305*^9}, 3.745562479497517*^9, 
   3.745563130036949*^9, 3.745572899507279*^9, 3.745573128139016*^9, {
   3.745573211943926*^9, 3.745573238710115*^9}, {3.745574298005815*^9, 
   3.745574317481145*^9}, 3.745575920757627*^9, 3.745578974682211*^9, 
   3.7455887846836777`*^9, 3.74566942775884*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientB3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]3", ",", "l", ",", 
      RowBox[{"l", "+", "p"}]}], "]"}]], "//", "fullSubstitute"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.745573214706995*^9, 3.745573233334505*^9}, {
  3.74557432061052*^9, 3.74557432293577*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.745573236145548*^9, 3.745574324105391*^9, 
  3.745575921088211*^9, 3.745578974905889*^9, 3.7455887851315203`*^9, 
  3.745669427954892*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientD3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientC3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]3", ",", 
      RowBox[{"l", "+", "p"}], ",", "l"}], "]"}]], "//", "fullSubstitute"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7455733029699373`*^9, 3.7455733047588053`*^9}, {
  3.7455743288346453`*^9, 3.745574331388854*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.745574332137698*^9, 3.7455759212657537`*^9, 
  3.745578975073635*^9, 3.7455887853398523`*^9, 3.745669428111722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], 
     RowBox[{
      RowBox[{"seedShadowCoefficientD3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}]}], 
    RowBox[{"squareShadowCoefficient", "[", 
     RowBox[{"\[CapitalDelta]3", ",", "l", ",", 
      RowBox[{"l", "+", "p"}]}], "]"}]], "//", "fullSubstitute"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.745573156885783*^9, 3.745573172895535*^9}, {
  3.745573294840975*^9, 3.7455733144889936`*^9}, {3.7455743416678953`*^9, 
  3.745574344248548*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.74557434495962*^9, 3.745575921442484*^9, 
  3.7455789752383633`*^9, 3.745588785501175*^9, 3.745669428281199*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Shadow coefficients: fermions", "Subchapter",
 CellChangeTimes->{{3.725348389827135*^9, 3.725348394099924*^9}, {
   3.7268981516478653`*^9, 3.726898176894575*^9}, 3.7270000242364483`*^9, {
   3.744792584059836*^9, 3.744792597561328*^9}}],

Cell[CellGroupData[{

Cell["Fermion structure A: (0,1)x(1,0)x(l,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.725438763089546*^9, 3.7254387779009237`*^9}, {
   3.726837085135531*^9, 3.726837112654772*^9}, {3.726899413602923*^9, 
   3.7268994140923777`*^9}, {3.7269916894248877`*^9, 3.726991697605184*^9}, {
   3.744622843797207*^9, 3.7446228497214518`*^9}, {3.744792518993244*^9, 
   3.744792526713601*^9}, {3.74479288626967*^9, 3.7447929005958443`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Differential"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"basis", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
   3.727002769022705*^9, 3.727002770776641*^9}, 3.7270116543866034`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dif1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270005019381742`*^9, 3.727000528312985*^9}, {
   3.727001232815517*^9, 3.727001319649123*^9}, 3.727008740305361*^9, {
   3.72700995894867*^9, 3.727009960403617*^9}, 3.7270102349745083`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dif2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270013256515303`*^9, 3.727001346321081*^9}, 
   3.727008742508531*^9, {3.727009954097158*^9, 3.727009956044304*^9}, 
   3.727010217063744*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "kinematicsA"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "dif1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "dif2"}]}], "}"}]}], "//", "normalizeInvariants"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrixA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsA"}], 
           "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}], "//",
      "Inverse"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"matrixA", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727001769693986*^9, 3.72700182690941*^9}, {
  3.7270021640775537`*^9, 3.727002203147415*^9}, {3.727002437084565*^9, 
  3.727002452243628*^9}, {3.7270029189281807`*^9, 3.727002926025111*^9}, {
  3.727009944435285*^9, 3.7270099466902113`*^9}, {3.7270102218982573`*^9, 
  3.727010231823825*^9}, {3.74480824247255*^9, 3.744808246690209*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], 
        RowBox[{"4", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727001796842552*^9, 3.727001837673085*^9}, {
   3.727002195973402*^9, 3.7270022190663633`*^9}, {3.727002452026561*^9, 
   3.7270024661987543`*^9}, 3.727002942596128*^9, 3.727009935647307*^9, 
   3.727009988641513*^9, 3.7270102481124887`*^9, 3.727011684003097*^9, 
   3.7270185552744102`*^9, 3.72710557252291*^9, 3.727259238066246*^9, 
   3.727268665635968*^9, 3.727270482461604*^9, 3.72729198154489*^9, 
   3.727351355354146*^9, 3.7275922379296093`*^9, 3.727622176543045*^9, 
   3.7447223384715652`*^9, 3.744808262766672*^9, 3.7448083372661753`*^9, 
   3.74489458572421*^9, 3.7448955472117567`*^9, 3.744896222602512*^9, 
   3.744897735945552*^9, 3.744921433535507*^9, 3.7450580156205473`*^9, 
   3.745061294983054*^9, 3.745063471451993*^9, 3.745063908221284*^9, 
   3.745069998649857*^9, 3.7450723034190483`*^9, 3.7453293266722383`*^9, 
   3.745588796199256*^9, 3.7456694385608063`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"matrixA", ".", "temp"}], "//", "Simplify"}], ")"}], "-", 
   "structuresNoKinematicsA"}]}]], "Input",
 CellChangeTimes->{{3.727002619051874*^9, 3.727002649229491*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.727002630547474*^9, 3.727002649635371*^9}, 
   3.72700294264118*^9, 3.72700999137247*^9, 3.7270102512977552`*^9, 
   3.72701170951157*^9, 3.727018555346342*^9, 3.727259241356852*^9, 
   3.727268665714858*^9, 3.727270482536346*^9, 3.727291981625471*^9, 
   3.72735135542806*^9, 3.72759223816748*^9, 3.727622176774838*^9, 
   3.744808337311091*^9, 3.74489458577698*^9, 3.744895547256674*^9, 
   3.744896222664693*^9, 3.744897736024849*^9, 3.744921445276738*^9, 
   3.7450580263582993`*^9, 3.745061295040482*^9, 3.745063471654584*^9, 
   3.745063908398096*^9, 3.7450699987410583`*^9, 3.745072303636486*^9, 
   3.745329326714984*^9, 3.7455887962507763`*^9, 3.7456694386064177`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.72701164841567*^9, 3.7270116510213947`*^9}, {
  3.727018499320548*^9, 3.727018525622551*^9}, {3.7447927519897423`*^9, 
  3.744792752635392*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Permutation"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   " ", "with", " ", "the", " ", "shadow", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"transform", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
  3.727002769022705*^9, 3.727002791927412*^9}, {3.727198651536419*^9, 
  3.72719865919769*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"difS1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270005019381742`*^9, 3.727000528312985*^9}, {
   3.727001232815517*^9, 3.727001319649123*^9}, {3.727002808062594*^9, 
   3.727002811700161*^9}, {3.72700284290128*^9, 3.727002844512924*^9}, {
   3.7270033939595823`*^9, 3.72700341273794*^9}, {3.727003494859232*^9, 
   3.7270035151541433`*^9}, {3.727003551777791*^9, 3.7270035520138607`*^9}, {
   3.727009987742546*^9, 3.7270099991359253`*^9}, 3.727010255562786*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"difS2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270013256515303`*^9, 3.727001346321081*^9}, {
  3.727002826921526*^9, 3.72700284883731*^9}, {3.7270033964138327`*^9, 
  3.7270034151741447`*^9}, {3.727003498506422*^9, 3.7270035173415613`*^9}, {
  3.727003554804184*^9, 3.727003555214398*^9}, {3.727010002974166*^9, 
  3.727010004743641*^9}, {3.727010258883687*^9, 3.727010259884903*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "entries", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"entry1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficient1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "difS1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entry2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficientBar3", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "difS2"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7270119322421503`*^9, 3.7270120138412313`*^9}, {
  3.727257939788705*^9, 3.727257940874322*^9}, {3.7272580181895437`*^9, 
  3.727258026514142*^9}, {3.7448034820672073`*^9, 3.744803486390889*^9}, {
  3.744803563588148*^9, 3.7448035684202127`*^9}, {3.744803744383514*^9, 
  3.7448038154919243`*^9}, {3.7448079411948423`*^9, 3.7448079619871607`*^9}, {
  3.745058066944697*^9, 3.745058082716928*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"{", 
         RowBox[{"entry1", ",", "entry2"}], "}"}], 
        RowBox[{"kinematicsB", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]1", "\[Rule]", 
           RowBox[{"4", "-", "\[CapitalDelta]1"}]}], "}"}]}]], "//", 
       "normalizeInvariants"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrixShadowA1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsB"}], 
           "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"matrixShadowA1", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.727257438960462*^9, 3.7272574520688457`*^9}, {
   3.727257485710874*^9, 3.7272574884194*^9}, 3.7272575495373096`*^9, 
   3.7448036947203913`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", "l", "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
         "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.727257488768038*^9, 3.727257550368375*^9, 3.727257957080977*^9, 
   3.727258031682344*^9, 3.7272581059275303`*^9, 3.7272607125105333`*^9, 
   3.727263207453569*^9, 3.727268705539287*^9, 3.727351779331156*^9, 
   3.727353124395108*^9, 3.727356882872883*^9, 3.727358595714428*^9, 
   3.727592289689419*^9, 3.7276222436934977`*^9, 3.72769650365874*^9, {
   3.744803683360529*^9, 3.744803695671476*^9}, {3.7448037928328743`*^9, 
   3.744803817854093*^9}, 3.744803910352591*^9, {3.744807930597653*^9, 
   3.7448079444906588`*^9}, {3.744807980131604*^9, 3.744807991573079*^9}, 
   3.7448083430367002`*^9, 3.7448946419239473`*^9, 3.744896244714593*^9, 
   3.744897739299593*^9, 3.744921475721822*^9, 3.745058220147257*^9, 
   3.745061297910297*^9, 3.745063474787141*^9, 3.745063911504678*^9, 
   3.745070001892003*^9, 3.745072306964787*^9, 3.745329329491077*^9, 
   3.745588799110857*^9, 3.7456694413079042`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"temp", "-", 
    RowBox[{"(", 
     RowBox[{"matrixShadowA1", ".", 
      RowBox[{"(", 
       RowBox[{"structuresNoKinematicsB", "/.", 
        RowBox[{"\[CapitalDelta]1", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]1"}]}]}], ")"}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.727010914856498*^9, 3.727010917793063*^9}, {
  3.727010956470031*^9, 3.727011005421852*^9}, {3.727257498265486*^9, 
  3.727257498676201*^9}, {3.72725754101313*^9, 3.7272575461128683`*^9}, {
  3.727260740431569*^9, 3.727260745965293*^9}, {3.727260850386117*^9, 
  3.727260858407202*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727010960140832*^9, {3.727011002605685*^9, 3.727011005979541*^9}, 
   3.727012143722952*^9, 3.727105565334898*^9, 3.7272575522033587`*^9, 
   3.727257957139873*^9, 3.727258032799447*^9, 3.7272581060036287`*^9, 
   3.727260746741288*^9, 3.7272608587312*^9, 3.727263207492072*^9, 
   3.72726870558032*^9, 3.727351779405119*^9, 3.7273531244721203`*^9, 
   3.727356882919084*^9, 3.7273585957476377`*^9, 3.727592289779519*^9, 
   3.727622243814396*^9, 3.727696503686144*^9, {3.7448038005207253`*^9, 
   3.744803819640256*^9}, 3.744803910392988*^9, {3.744807931661789*^9, 
   3.744807945785119*^9}, {3.744807981157815*^9, 3.744807991709928*^9}, 
   3.744808343077392*^9, 3.744894643046838*^9, 3.744896244763568*^9, 
   3.744897739344166*^9, 3.744921485408209*^9, 3.745058237989154*^9, 
   3.74506129793357*^9, 3.7450634748172827`*^9, 3.745063911593967*^9, 
   3.745070001917349*^9, 3.7450723070512133`*^9, 3.745329329513598*^9, 
   3.745588799139073*^9, 3.745669441326026*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"matrix", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727011149279945*^9, 3.7270111518048553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shadowMatrixA1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"matrixA", ".", "matrixShadowA1"}], "//", "Simplify"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"shadowMatrixA1", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727011162160933*^9, 3.727011406433949*^9}, {
  3.727011439537467*^9, 3.72701145522787*^9}, {3.7270121850124702`*^9, 
  3.727012185507133*^9}, {3.727257592832286*^9, 3.7272576030071163`*^9}, {
  3.72726075955486*^9, 3.72726078151334*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", "l", "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
         "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-",
           "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
             "\[CapitalDelta]3"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
              "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "3", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
              "+", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
              RowBox[{
               FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
              "\[CapitalDelta]3"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]}], ")"}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
              "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
              "\[CapitalDelta]3"}], "]"}]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
               "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
               "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", "l", "+", "\[CapitalDelta]1", "+", 
               "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{
              RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
               "\[CapitalDelta]3"}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]}], ")"}]}], 
        RowBox[{"4", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727011165818647*^9, 3.727011247205394*^9}, {
   3.72701128544304*^9, 3.727011408270911*^9}, {3.72701144356855*^9, 
   3.727011456281313*^9}, 3.727012187859276*^9, 3.727105567025983*^9, {
   3.727257605520865*^9, 3.7272576184602327`*^9}, 3.727257957807617*^9, 
   3.7272580360371647`*^9, 3.727258106278474*^9, {3.7272607601885633`*^9, 
   3.7272607829890213`*^9}, 3.727260874465233*^9, 3.7272632086594687`*^9, 
   3.727268706897394*^9, 3.7273517809112263`*^9, 3.727353126699176*^9, 
   3.7273568836156483`*^9, 3.727358597493997*^9, 3.7275922914778023`*^9, 
   3.727622245472789*^9, 3.727696504960991*^9, 3.744803850247024*^9, 
   3.74480391045044*^9, {3.744807934209793*^9, 3.744807949053678*^9}, {
   3.744807983413748*^9, 3.7448079932691708`*^9}, 3.744808343193602*^9, 
   3.744894646018076*^9, 3.744896246046047*^9, 3.744897741614297*^9, 
   3.744921488065289*^9, 3.745058458044504*^9, 3.7450612991467657`*^9, 
   3.745063476312479*^9, 3.745063912951186*^9, 3.745070003208124*^9, 
   3.7450723085975723`*^9, 3.7453293307158937`*^9, 3.745588800477623*^9, 
   3.7456694426791363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalShadowMatrixA1", "=", 
   RowBox[{
    RowBox[{"shadowMatrixA1", "/.", "scalarShadowCoefficient1Solution"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalShadowMatrixA1", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727257960371564*^9, 3.727257968068459*^9}, {
  3.727258046206689*^9, 3.727258062966502*^9}, {3.7448038558849497`*^9, 
  3.7448038875743713`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["9", "2"], "-", "\[CapitalDelta]1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "+", "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "3", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "1", "+", "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "3", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
             "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], 
         " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7272579690952377`*^9, {3.7272580383559103`*^9, 3.727258063588462*^9}, 
   3.7272581065767393`*^9, 3.727260811423452*^9, 3.727260875837764*^9, 
   3.727263209383751*^9, 3.727268708086578*^9, 3.727351781927371*^9, 
   3.727353127456452*^9, 3.727356884541894*^9, 3.727358598409506*^9, 
   3.727592292401425*^9, 3.7276222464838753`*^9, 3.727696505778471*^9, {
   3.744803888244368*^9, 3.744803910496167*^9}, 3.744807760683172*^9, {
   3.744807936762082*^9, 3.744807951418077*^9}, {3.744807985783383*^9, 
   3.7448079949123774`*^9}, 3.744808343317484*^9, 3.7448946472651854`*^9, 
   3.7448946863999023`*^9, 3.744896246937318*^9, 3.7448977424486523`*^9, 
   3.744921506218264*^9, 3.7450584594708223`*^9, 3.74506129969064*^9, 
   3.745063476997498*^9, 3.745063913682499*^9, 3.74507000379792*^9, 
   3.7450723093075867`*^9, 3.7453293312654943`*^9, 3.7455888011714563`*^9, 
   3.745669443354465*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.72701164841567*^9, 3.7270116510213947`*^9}, {
  3.727018499320548*^9, 3.7270185326329603`*^9}, {3.727259206976161*^9, 
  3.7272592175246572`*^9}, {3.744792742948635*^9, 3.744792748396381*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{
                 "--", "Differentiation"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   "after", " ", "shadow", " ", "transformation", " ", "at", " ", "3", "d", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"position", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
   3.727002769022705*^9, 3.727002770776641*^9}, 3.7270116543866034`*^9, {
   3.7270186185258408`*^9, 3.727018642404931*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "entries", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"entry1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", "dif1"}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entry2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", "dif2"}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727259455026134*^9, 3.727259478445462*^9}, {
  3.744808992636033*^9, 3.744809003100958*^9}, {3.744809071454789*^9, 
  3.744809078692582*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"kinematicsA", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]3", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "}"}]}]], 
     RowBox[{"{", 
      RowBox[{"entry1", ",", "entry2"}], "}"}]}], "//", 
    "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrixShadowA3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsA"}], 
         "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"matrixShadowA3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727001769693986*^9, 3.72700182690941*^9}, {
   3.7270021640775537`*^9, 3.727002203147415*^9}, {3.727002437084565*^9, 
   3.727002452243628*^9}, {3.7270029189281807`*^9, 3.727002926025111*^9}, {
   3.727009944435285*^9, 3.7270099466902113`*^9}, {3.7270102218982573`*^9, 
   3.727010231823825*^9}, {3.72701864499586*^9, 3.7270186838254967`*^9}, 
   3.7270188952557487`*^9, {3.727259285350326*^9, 3.7272593036383953`*^9}, {
   3.727259395538403*^9, 3.7272594307039948`*^9}, {3.7272594705506887`*^9, 
   3.727259483890954*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
        "\[CapitalDelta]3"}], "]"}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "1", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}], 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727001796842552*^9, 3.727001837673085*^9}, {
   3.727002195973402*^9, 3.7270022190663633`*^9}, {3.727002452026561*^9, 
   3.7270024661987543`*^9}, 3.727002942596128*^9, 3.727009935647307*^9, 
   3.727009988641513*^9, 3.7270102481124887`*^9, 3.727011684003097*^9, 
   3.7270185552744102`*^9, {3.727018650659882*^9, 3.727018664336488*^9}, 
   3.727018694951838*^9, 3.727018906155031*^9, 3.727259272484968*^9, 
   3.7272593153752947`*^9, 3.7272594432125196`*^9, 3.7272594964270487`*^9, 
   3.727268681032407*^9, 3.727270494453083*^9, 3.727291993751114*^9, 
   3.727351367193358*^9, 3.727592252193397*^9, 3.7276221881955214`*^9, 
   3.744808972180599*^9, 3.744809019125617*^9, 3.7448091213423243`*^9, 
   3.7450584864059*^9, 3.745061310982686*^9, 3.745063488774044*^9, 
   3.7450639256210423`*^9, 3.745070019679537*^9, 3.745072324685648*^9, 
   3.745329342777219*^9, 3.745588813179826*^9, 3.745669454761519*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"matrixShadowA3", ".", "structuresNoKinematicsA"}], ")"}], "-", 
    "temp"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.727002619051874*^9, 3.727002649229491*^9}, 
   3.727018662911693*^9, {3.727018922847054*^9, 3.727018935073958*^9}, {
   3.727259310561117*^9, 3.727259317478128*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.727002630547474*^9, 3.727002649635371*^9}, 
   3.72700294264118*^9, 3.72700999137247*^9, 3.7270102512977552`*^9, 
   3.72701170951157*^9, 3.727018555346342*^9, 3.727018698012726*^9, 
   3.7270189390723677`*^9, 3.72725932122158*^9, 3.7272594964813623`*^9, 
   3.7272596904622707`*^9, 3.727268681078496*^9, 3.727270494551606*^9, 
   3.727291993793913*^9, 3.727351367234745*^9, 3.727592252218853*^9, 
   3.72762218834226*^9, 3.7448091239370947`*^9, 3.745058486471381*^9, 
   3.7450613110104933`*^9, 3.745063488886744*^9, 3.745063925727957*^9, 
   3.745070019711747*^9, 3.745072324796579*^9, 3.745329342809143*^9, 
   3.7455888132154217`*^9, 3.7456694547861967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"matrixA", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]3", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "}"}]}], "//", "Inverse"}],
      ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"matrixShadowA3", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "_", "]"}], "[", "__", "]"}],
        "\[RuleDelayed]", "1"}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.727018700128253*^9, 3.7270187269390583`*^9}, {
   3.727018950820438*^9, 3.727018952075666*^9}, 3.727259341095871*^9, {
   3.7272595195368347`*^9, 3.7272595382981167`*^9}, {3.744809147027327*^9, 
   3.74480915033074*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.727018714996605*^9, 3.7270187272434893`*^9}, 
   3.727018952600667*^9, 3.72725934519236*^9, 3.72725949653728*^9, 
   3.7272595389557343`*^9, 3.727259687650107*^9, 3.727268681118514*^9, 
   3.7272704946223297`*^9, 3.727291993834984*^9, 3.72735136727682*^9, 
   3.7275922523130417`*^9, 3.72762218846137*^9, {3.744809126682949*^9, 
   3.744809150752841*^9}, 3.745058487791131*^9, 3.745061311031969*^9, 
   3.7450634890182457`*^9, 3.7450639258630857`*^9, 3.745070019734536*^9, 
   3.745072324931669*^9, 3.745329342833075*^9, 3.745588813243958*^9, 
   3.745669454806547*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"matrix", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727011149279945*^9, 3.7270111518048553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shadowMatrixA3", "=", 
   RowBox[{
    RowBox[{"matrixA", ".", "matrixShadowA3"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"shadowMatrixA3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727011162160933*^9, 3.727011406433949*^9}, {
  3.727011439537467*^9, 3.72701145522787*^9}, {3.7270121850124702`*^9, 
  3.727012185507133*^9}, {3.72725718149929*^9, 3.72725724400564*^9}, {
  3.727259728312874*^9, 3.7272597701827087`*^9}, {3.72725981247077*^9, 
  3.727259825871848*^9}, {3.7272704250312643`*^9, 3.727270425658753*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
        "\[CapitalDelta]3"}], "]"}], "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.727259826152232*^9, 3.727268681562839*^9, 
  3.7272704265444107`*^9, 3.727270494862814*^9, 3.727291994107191*^9, 
  3.7273513675169983`*^9, 3.727592252691285*^9, 3.727622188876244*^9, 
  3.744809154515142*^9, 3.745058490089253*^9, 3.745058575405994*^9, 
  3.745061311261154*^9, 3.745063489405717*^9, 3.7450639262770243`*^9, 
  3.745070019988144*^9, 3.745072325349099*^9, 3.745329343066812*^9, 
  3.745588813511653*^9, 3.7456694550393133`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalShadowMatrixA3", "=", 
   RowBox[{
    RowBox[{"shadowMatrixA3", "/.", "scalarShadowCoefficient3Solution"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalShadowMatrixA3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727270431510351*^9, 3.727270447324222*^9}, {
  3.744809165912938*^9, 3.744809172529133*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "l", "-", "\[CapitalDelta]3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], "0"},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "l", "-", "\[CapitalDelta]3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "l", "-", "\[CapitalDelta]3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.727270448523603*^9, 3.727270495266893*^9, 3.727291994572915*^9, 
   3.727351368017148*^9, 3.7275922531932383`*^9, 3.727622189428568*^9, {
   3.7448091667051783`*^9, 3.744809173064682*^9}, 3.745058492518272*^9, 
   3.745058576256514*^9, 3.745061311494233*^9, 3.745063489726728*^9, 
   3.7450639266166353`*^9, 3.7450700202414713`*^9, 3.7450723256644077`*^9, 
   3.745329343322629*^9, 3.7455888138007793`*^9, 3.7456694552949543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"square", "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
       "--"}], "--"}], "--"}], "--"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"checkA3", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"finalShadowMatrixA3", ".", 
         RowBox[{"(", 
          RowBox[{"finalShadowMatrixA3", "/.", 
           RowBox[{"\[CapitalDelta]3", "\[Rule]", 
            RowBox[{"4", "-", "\[CapitalDelta]3"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"squareShadowCoefficient", "[", 
          RowBox[{"\[CapitalDelta]3", ",", "l", ",", "l"}], "]"}], "/.", 
         "squareShadowCoefficientSolution"}]], "//", "FullSimplify"}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"checkA3", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
   3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
   3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
   3.727259869756938*^9, 3.727259927014894*^9}, 3.7272704569449453`*^9, 
   3.727270522513914*^9, {3.744809220782399*^9, 3.744809239234969*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, {
   3.7272598929603167`*^9, 3.727259927327448*^9}, 3.7272686816150913`*^9, 
   3.7272704591695747`*^9, {3.7272704958484383`*^9, 3.72727052311063*^9}, 
   3.727291994633946*^9, 3.727351368155727*^9, 3.72759225342831*^9, 
   3.727622189789118*^9, {3.7448092317900267`*^9, 3.7448092397096167`*^9}, 
   3.745058493969523*^9, 3.745058577874958*^9, 3.745061311536766*^9, 
   3.745063490015397*^9, 3.745063926883296*^9, 3.745070020283944*^9, 
   3.745072325920127*^9, 3.7453293433638687`*^9, 3.7455888138491707`*^9, 
   3.745669455333612*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermion structure B: (1,0)x(1,0)x(l,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.725438763089546*^9, 3.7254387779009237`*^9}, {
   3.726837085135531*^9, 3.726837112654772*^9}, {3.726899413602923*^9, 
   3.7268994140923777`*^9}, {3.7269916894248877`*^9, 3.726991697605184*^9}, {
   3.744622843797207*^9, 3.7446228497214518`*^9}, {3.744792518993244*^9, 
   3.744792537371278*^9}, {3.744792905108673*^9, 3.7447929078868637`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Differential"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"basis", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
   3.727002769022705*^9, 3.727002770776641*^9}, 3.7270116543866034`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dif1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270005019381742`*^9, 3.727000528312985*^9}, {
   3.727001232815517*^9, 3.727001319649123*^9}, 3.727008740305361*^9, {
   3.72700995894867*^9, 3.727009960403617*^9}, 3.7270102349745083`*^9, {
   3.7271969576546926`*^9, 3.72719696166684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dif2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270013256515303`*^9, 3.727001346321081*^9}, 
   3.727008742508531*^9, {3.727009954097158*^9, 3.727009956044304*^9}, 
   3.727010217063744*^9, {3.727196973981086*^9, 3.7271969773443193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "kinematicsB"], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//",
          "dif1"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//",
          "dif2"}]}], "}"}]}], "//", "normalizeInvariants"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrixB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsB"}], 
           "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}], "//",
      "Inverse"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"matrixB", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727001769693986*^9, 3.72700182690941*^9}, {
  3.7270021640775537`*^9, 3.727002203147415*^9}, {3.727002437084565*^9, 
  3.727002452243628*^9}, {3.7270029189281807`*^9, 3.727002926025111*^9}, {
  3.727009944435285*^9, 3.7270099466902113`*^9}, {3.7270102218982573`*^9, 
  3.727010231823825*^9}, {3.727197021276985*^9, 3.727197131243235*^9}, {
  3.727259367471868*^9, 3.727259370431334*^9}, {3.744809397699134*^9, 
  3.7448094019309998`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
         "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], 
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.744809427691903*^9, 3.7448947529192038`*^9, 
  3.744896268073998*^9, 3.7448977519812193`*^9, 3.744921524542117*^9, 
  3.7450586161644506`*^9, 3.745061313433967*^9, 3.745063492250617*^9, 
  3.7450639293251667`*^9, 3.745069693865336*^9, 3.745070022277524*^9, 
  3.745072328153912*^9, 3.7453293460346813`*^9, 3.745588815983921*^9, 
  3.745669457288093*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"matrixB", ".", "temp"}], "//", "Simplify"}], ")"}], "-", 
   "structuresNoKinematicsB"}]}]], "Input",
 CellChangeTimes->{{3.727002619051874*^9, 3.727002649229491*^9}, {
  3.727197139158441*^9, 3.7271971439771976`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.727002630547474*^9, 3.727002649635371*^9}, 
   3.72700294264118*^9, 3.72700999137247*^9, 3.7270102512977552`*^9, 
   3.72701170951157*^9, 3.7271055624686527`*^9, 3.727197145190826*^9, 
   3.727257640031649*^9, 3.727258128791808*^9, 3.7272582849916277`*^9, 
   3.727266458879552*^9, 3.7272687705643873`*^9, 3.7272871406686373`*^9, 
   3.7273517953164062`*^9, 3.727358643124298*^9, 3.727592313177216*^9, 
   3.727622285985693*^9, 3.7276965078497763`*^9, 3.7434993992693996`*^9, {
   3.744809411204576*^9, 3.7448094329328003`*^9}, 3.7448947542654123`*^9, 
   3.7448962681461287`*^9, 3.7448977520341673`*^9, 3.744921524629314*^9, 
   3.745058617963914*^9, 3.7450613134659233`*^9, 3.7450634924305964`*^9, 
   3.745063929503076*^9, 3.74506969394553*^9, 3.7450700223108387`*^9, 
   3.745072328312911*^9, 3.745329346062726*^9, 3.7455888160251713`*^9, 
   3.7456694573205547`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 1", "Subsubsection",
 CellChangeTimes->{{3.72701164841567*^9, 3.7270116510213947`*^9}, {
   3.727018499320548*^9, 3.727018525622551*^9}, {3.7271965501097527`*^9, 
   3.727196553991515*^9}, 3.727268253104163*^9, {3.744792767854739*^9, 
   3.74479276902477*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Permutation"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   " ", "with", " ", "the", " ", "shadow", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"transformations", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
  3.727002769022705*^9, 3.727002791927412*^9}, {3.727197304481616*^9, 
  3.727197312394967*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"difS1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270005019381742`*^9, 3.727000528312985*^9}, {
   3.727001232815517*^9, 3.727001319649123*^9}, {3.727002808062594*^9, 
   3.727002811700161*^9}, {3.72700284290128*^9, 3.727002844512924*^9}, {
   3.7270033939595823`*^9, 3.72700341273794*^9}, {3.727003494859232*^9, 
   3.7270035151541433`*^9}, {3.727003551777791*^9, 3.7270035520138607`*^9}, {
   3.727009987742546*^9, 3.7270099991359253`*^9}, 3.727010255562786*^9, {
   3.727199362409802*^9, 3.727199367274178*^9}, {3.7272683644744577`*^9, 
   3.727268381283949*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"difS2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270013256515303`*^9, 3.727001346321081*^9}, {
  3.727002826921526*^9, 3.72700284883731*^9}, {3.7270033964138327`*^9, 
  3.7270034151741447`*^9}, {3.727003498506422*^9, 3.7270035173415613`*^9}, {
  3.727003554804184*^9, 3.727003555214398*^9}, {3.727010002974166*^9, 
  3.727010004743641*^9}, {3.727010258883687*^9, 3.727010259884903*^9}, {
  3.72719937148365*^9, 3.727199375503196*^9}, {3.727268369201282*^9, 
  3.727268395948565*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "coefficients", " ", "from", " ", "integration", " ", "by", " ", "parts"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"coefficientD", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "=", 
     RowBox[{"commutationCoefficient3", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"1", "/", "2"}]}]}], ",", 
        RowBox[{"l", "\[Rule]", "0"}], ",", 
        RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefficientDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "=", 
     RowBox[{"commutationCoefficientBar1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"\[CapitalDelta]1", "+", 
          RowBox[{"1", "/", "2"}]}]}], ",", 
        RowBox[{"l", "\[Rule]", "0"}], ",", 
        RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727003647343011*^9, 3.7270036550977077`*^9}, {
  3.727010381418256*^9, 3.7270105367956543`*^9}, {3.727010612108418*^9, 
  3.727010612771772*^9}, {3.72701073767793*^9, 3.727010781637013*^9}, {
  3.727199248054666*^9, 3.727199295489304*^9}, {3.727199328094026*^9, 
  3.7271993511220493`*^9}, {3.727256413167873*^9, 3.72725641349116*^9}, {
  3.727256446114863*^9, 3.727256472607143*^9}, {3.72726829790154*^9, 
  3.7272683316580257`*^9}, {3.72726841587153*^9, 3.727268462366088*^9}, {
  3.727268517975708*^9, 3.727268540971054*^9}, {3.744809490376789*^9, 
  3.744809513098749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "entries", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"entry1", "=", 
     RowBox[{
      RowBox[{"coefficientD", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], " ", 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "difS1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entry2", "=", 
     RowBox[{
      RowBox[{"coefficientDb", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], " ", 
      RowBox[{
       RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "difS2"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7270119322421503`*^9, 3.7270120138412313`*^9}, {
   3.7271993827633667`*^9, 3.72719939022302*^9}, {3.7272566882697268`*^9, 
   3.727256800205688*^9}, 3.727256858304185*^9, {3.727258116073483*^9, 
   3.727258120581921*^9}, {3.727258266876782*^9, 3.727258269201812*^9}, {
   3.727268489457869*^9, 3.727268522919722*^9}, {3.744809562589082*^9, 
   3.7448095673145103`*^9}, {3.744809618662285*^9, 3.74480962483386*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"{", 
         RowBox[{"entry1", ",", "entry2"}], "}"}], 
        RowBox[{"kinematicsA", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]1", "\[Rule]", 
           RowBox[{"4", "-", "\[CapitalDelta]1"}]}], "}"}]}]], "//", 
       "normalizeInvariants"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrixShadowB1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsA"}], 
            "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}], "//",
       "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"matrixShadowB1", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{
  3.727256917800021*^9, {3.7272569483269567`*^9, 3.727256989539372*^9}, {
   3.7272570329354687`*^9, 3.727257040707574*^9}, 3.727257682394981*^9, {
   3.7272685492961483`*^9, 3.727268556833036*^9}, {3.727268738113858*^9, 
   3.727268738485379*^9}, {3.744809727222093*^9, 3.744809754708207*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7272570410103083`*^9, 3.72725766347687*^9, {3.727257698533744*^9, 
   3.7272577013686447`*^9}, 3.72725813967382*^9, 3.727258295695567*^9, 
   3.727266472367674*^9, {3.727268727063209*^9, 3.7272687397496*^9}, 
   3.727287096782373*^9, 3.727351855376335*^9, 3.727358569740346*^9, 
   3.7275923069361553`*^9, 3.7276222682146*^9, 3.744809763671358*^9, 
   3.7450613245309*^9, 3.745063506276314*^9, 3.745063941381896*^9, 
   3.745070037230126*^9, 3.7450723406010437`*^9, 3.745329360732716*^9, 
   3.7455888277537622`*^9, 3.7456694685128717`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"matrixShadowB1", ".", "structuresNoKinematicsA"}], "//", 
     "Simplify"}], ")"}], "-", "temp"}]}]], "Input",
 CellChangeTimes->{{3.727010914856498*^9, 3.727010917793063*^9}, {
  3.727010956470031*^9, 3.727011005421852*^9}, {3.727257059040038*^9, 
  3.727257060376986*^9}, {3.7272571628028173`*^9, 3.727257163028727*^9}, {
  3.727257685688498*^9, 3.7272576892760973`*^9}, {3.727268558894998*^9, 
  3.727268559053247*^9}, {3.727268747980032*^9, 3.72726874826381*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727010960140832*^9, {3.727011002605685*^9, 3.727011005979541*^9}, 
   3.727012143722952*^9, 3.727105565334898*^9, {3.727257147911181*^9, 
   3.727257163413204*^9}, {3.7272576900065937`*^9, 3.7272577033666*^9}, 
   3.727258139720888*^9, 3.727258295753044*^9, 3.727266472423415*^9, {
   3.727268727112102*^9, 3.7272687487977867`*^9}, 3.727287096913734*^9, 
   3.727351855435648*^9, 3.727358569795706*^9, 3.7275923069666*^9, 
   3.727622268344638*^9, 3.744809768391809*^9, 3.7450613245684834`*^9, 
   3.745063506394429*^9, 3.745063941493925*^9, 3.7450700372684507`*^9, 
   3.7450723407532473`*^9, 3.7453293607761602`*^9, 3.745588827803266*^9, 
   3.745669468545293*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"matrix", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727011149279945*^9, 3.7270111518048553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shadowMatrixB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"matrixB", ".", "matrixShadowB1"}], "//", "Simplify"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"shadowMatrixB1", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727011162160933*^9, 3.727011406433949*^9}, {
  3.727011439537467*^9, 3.72701145522787*^9}, {3.7270121850124702`*^9, 
  3.727012185507133*^9}, {3.72725718149929*^9, 3.72725724400564*^9}, {
  3.727266478751842*^9, 3.727266488693799*^9}, {3.727268560864833*^9, 
  3.7272685652951183`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
             "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
           RowBox[{
            RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
             "\[CapitalDelta]3"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
              "-", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "1", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
              "-", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "3", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
              "-", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
              "\[CapitalDelta]3"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]}], ")"}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-",
           "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
              "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
              RowBox[{
               FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
              "\[CapitalDelta]3"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
                "-", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
               "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "-", 
               "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{
              RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
               "\[CapitalDelta]3"}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]}], ")"}]}], 
        RowBox[{"4", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient1", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727011165818647*^9, 3.727011247205394*^9}, {
   3.72701128544304*^9, 3.727011408270911*^9}, {3.72701144356855*^9, 
   3.727011456281313*^9}, 3.727012187859276*^9, 3.727105567025983*^9, {
   3.727257207800284*^9, 3.727257244475664*^9}, 3.727257713013006*^9, 
   3.727258140047558*^9, 3.727258296063052*^9, {3.727266472834812*^9, 
   3.727266489947513*^9}, {3.727268727163505*^9, 3.727268753600114*^9}, 
   3.727287099239853*^9, 3.727351858122774*^9, 3.7273585724121733`*^9, 
   3.727592309608255*^9, 3.727622271260257*^9, 3.74480977496094*^9, 
   3.745061326834951*^9, 3.745063508613407*^9, 3.7450639439136343`*^9, 
   3.745070039618207*^9, 3.745072343154151*^9, 3.745329362910877*^9, 
   3.7455888305860577`*^9, 3.745669471291456*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalShadowMatrixB1", "=", 
   RowBox[{
    RowBox[{"shadowMatrixB1", "/.", " ", "scalarShadowCoefficient1Solution"}],
     "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalShadowMatrixB1", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727258149261373*^9, 3.7272582115578136`*^9}, 
   3.727258242777912*^9, {3.727258274579899*^9, 3.7272583114621143`*^9}, {
   3.7272667212205544`*^9, 3.727266726624584*^9}, 3.727266894570312*^9, {
   3.727268567813632*^9, 3.7272685781735687`*^9}, {3.744809784842157*^9, 
   3.744809786800151*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "5", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["9", "2"], "-", "\[CapitalDelta]1"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "1", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "3", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "3", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]1"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], 
          "]"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7272582432447853`*^9, {3.72725829611625*^9, 3.72725831214569*^9}, 
   3.727266473990285*^9, 3.7272667308421993`*^9, 3.727266895974262*^9, {
   3.727268727203281*^9, 3.727268754646762*^9}, 3.727287099565707*^9, 
   3.72728713390386*^9, 3.727351859184133*^9, 3.727358573453116*^9, 
   3.727592310626155*^9, 3.727622272363244*^9, 3.7448097882293386`*^9, 
   3.745061327430778*^9, 3.7450635093662786`*^9, 3.745063944676627*^9, 
   3.745070040236045*^9, 3.745072343931239*^9, 3.7453293635092907`*^9, 
   3.7455888313679447`*^9, 3.745669472079527*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"shadow", " ", 
     RowBox[{"square", ":", " ", "A1"}]}], " ", "\[Rule]", " ", 
    RowBox[{"B1", " ", "\[Rule]", " ", "A1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"checkA1B1", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"finalShadowMatrixA1", ".", 
         RowBox[{"(", 
          RowBox[{"finalShadowMatrixB1", "/.", 
           RowBox[{"\[CapitalDelta]1", "\[Rule]", 
            RowBox[{"4", "-", "\[CapitalDelta]1"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"squareShadowCoefficient", "[", 
          RowBox[{"\[CapitalDelta]1", ",", "0", ",", "1"}], "]"}], "/.", 
         "squareShadowCoefficientSolution"}]], "//", "Simplify"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkA1B1", "//", "Factor"}], "//", "MatrixForm"}]}]}]], "Input",\

 CellChangeTimes->{{3.7272578540245647`*^9, 3.727257926447225*^9}, {
   3.7272583435491056`*^9, 3.727258354097877*^9}, {3.727258426195827*^9, 
   3.7272584808342752`*^9}, {3.727261731631065*^9, 3.727261758548347*^9}, {
   3.7272625664345207`*^9, 3.727262579170916*^9}, {3.727262625447648*^9, 
   3.727262686800109*^9}, {3.727262738659501*^9, 3.727262749864892*^9}, 
   3.727262875522263*^9, {3.7448101570294323`*^9, 3.7448101980261917`*^9}, {
   3.744810323292609*^9, 3.7448103265274143`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7272626342970533`*^9, 3.727262667225156*^9}, {
   3.727262734838841*^9, 3.727262743292984*^9}, {3.727262872130033*^9, 
   3.727262881745091*^9}, 3.727263258069875*^9, 3.7272687582664022`*^9, 
   3.727592311062162*^9, 3.7276222797468233`*^9, {3.7448101654583597`*^9, 
   3.74481019472493*^9}, 3.745061327518271*^9, 3.7450635095633793`*^9, 
   3.745063944845118*^9, 3.7450700403266478`*^9, 3.745072344100155*^9, 
   3.745329363605283*^9, 3.745588831493143*^9, 3.745669472190339*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["position 2", "Subsubsection",
 CellChangeTimes->{{3.72701164841567*^9, 3.7270116510213947`*^9}, {
  3.727018499320548*^9, 3.727018525622551*^9}, {3.7271965501097527`*^9, 
  3.727196553991515*^9}, {3.744792772035914*^9, 3.744792773188388*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Permutation"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   " ", "with", " ", "the", " ", "shadow", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"transformations", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
  3.727002769022705*^9, 3.727002791927412*^9}, {3.727197304481616*^9, 
  3.727197312394967*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"difS1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270005019381742`*^9, 3.727000528312985*^9}, {
   3.727001232815517*^9, 3.727001319649123*^9}, {3.727002808062594*^9, 
   3.727002811700161*^9}, {3.72700284290128*^9, 3.727002844512924*^9}, {
   3.7270033939595823`*^9, 3.72700341273794*^9}, {3.727003494859232*^9, 
   3.7270035151541433`*^9}, {3.727003551777791*^9, 3.7270035520138607`*^9}, {
   3.727009987742546*^9, 3.7270099991359253`*^9}, 3.727010255562786*^9, {
   3.727199362409802*^9, 3.727199367274178*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"difS2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "]"}], "[", 
         RowBox[{"2", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270013256515303`*^9, 3.727001346321081*^9}, {
  3.727002826921526*^9, 3.72700284883731*^9}, {3.7270033964138327`*^9, 
  3.7270034151741447`*^9}, {3.727003498506422*^9, 3.7270035173415613`*^9}, {
  3.727003554804184*^9, 3.727003555214398*^9}, {3.727010002974166*^9, 
  3.727010004743641*^9}, {3.727010258883687*^9, 3.727010259884903*^9}, {
  3.72719937148365*^9, 3.727199375503196*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "entries", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"entry1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficientBar1", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"4", "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", "\[CapitalDelta]3"}], 
         "]"}], "//", "difS1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entry2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"commutationCoefficient3", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"1", "/", "2"}]}]}], ",", 
          RowBox[{"l", "\[Rule]", "0"}], ",", 
          RowBox[{"lb", "\[Rule]", "0"}]}], "}"}]}], ")"}], 
      RowBox[{
       RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"4", "-", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]2", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ",", "\[CapitalDelta]3"}], 
         "]"}], "//", "difS2"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7270119322421503`*^9, 3.7270120138412313`*^9}, {
   3.7271993827633667`*^9, 3.72719939022302*^9}, {3.7272566882697268`*^9, 
   3.727256800205688*^9}, 3.727256858304185*^9, {3.727258116073483*^9, 
   3.727258120581921*^9}, {3.727258266876782*^9, 3.727258269201812*^9}, {
   3.744809944223813*^9, 3.744809953475292*^9}, {3.744810001287531*^9, 
   3.744810006538475*^9}, {3.745058688305575*^9, 3.745058689021221*^9}, {
   3.745058724249116*^9, 3.7450587249686823`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"{", 
         RowBox[{"entry1", ",", "entry2"}], "}"}], 
        RowBox[{"kinematicsC", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]2", "\[Rule]", 
           RowBox[{"4", "-", "\[CapitalDelta]2"}]}], "}"}]}]], "//", 
       "normalizeInvariants"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matrixShadowB2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsC"}], 
            "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}], "//",
       "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"matrixShadowB2", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{
  3.727256917800021*^9, {3.7272569483269567`*^9, 3.727256989539372*^9}, {
   3.7272570329354687`*^9, 3.727257040707574*^9}, 3.727257682394981*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}]]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7272570410103083`*^9, 3.72725766347687*^9, {3.727257698533744*^9, 
   3.7272577013686447`*^9}, 3.72725813967382*^9, 3.727258295695567*^9, 
   3.727266472367674*^9, 3.7272687854768963`*^9, 3.727287153945476*^9, 
   3.7273518079818163`*^9, 3.727358655115374*^9, 3.727592325314328*^9, 
   3.727622298878973*^9, 3.727696519683949*^9, 3.743499413154476*^9, 
   3.7448100305909*^9, 3.744894781861968*^9, 3.744896290838976*^9, 
   3.744897769013002*^9, 3.744921541833667*^9, 3.745058756075897*^9, 
   3.745061345042644*^9, 3.7450635226731663`*^9, 3.745063957706414*^9, 
   3.745069706072339*^9, 3.7450700590450907`*^9, 3.74507235747085*^9, 
   3.745329374549116*^9, 3.7455888441297827`*^9, 3.745669484182591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"matrixShadowB2", ".", "structuresNoKinematicsC"}], "//", 
     "Simplify"}], ")"}], "-", "temp"}]}]], "Input",
 CellChangeTimes->{{3.727010914856498*^9, 3.727010917793063*^9}, {
  3.727010956470031*^9, 3.727011005421852*^9}, {3.727257059040038*^9, 
  3.727257060376986*^9}, {3.7272571628028173`*^9, 3.727257163028727*^9}, {
  3.727257685688498*^9, 3.7272576892760973`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727010960140832*^9, {3.727011002605685*^9, 3.727011005979541*^9}, 
   3.727012143722952*^9, 3.727105565334898*^9, {3.727257147911181*^9, 
   3.727257163413204*^9}, {3.7272576900065937`*^9, 3.7272577033666*^9}, 
   3.727258139720888*^9, 3.727258295753044*^9, 3.727266472423415*^9, 
   3.72726878552936*^9, 3.727287154078498*^9, 3.727351808040379*^9, 
   3.7273586551637783`*^9, 3.7275923254135427`*^9, 3.727622298989184*^9, 
   3.727696519728385*^9, 3.74349941330101*^9, 3.744810034422262*^9, 
   3.744894782903442*^9, 3.744896290899839*^9, 3.7448977690805607`*^9, 
   3.744921541901985*^9, 3.7450587591532183`*^9, 3.745061345088975*^9, 
   3.7450635227139482`*^9, 3.745063957749069*^9, 3.74506970612527*^9, 
   3.745070059081175*^9, 3.745072357513538*^9, 3.745329374592381*^9, 
   3.745588844170858*^9, 3.745669484217739*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"matrix", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727011149279945*^9, 3.7270111518048553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shadowMatrixB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"matrixB", ".", "matrixShadowB2"}], "//", "Simplify"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"shadowMatrixB2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727011162160933*^9, 3.727011406433949*^9}, {
  3.727011439537467*^9, 3.72701145522787*^9}, {3.7270121850124702`*^9, 
  3.727012185507133*^9}, {3.72725718149929*^9, 3.72725724400564*^9}, {
  3.727266478751842*^9, 3.727266488693799*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
              "-", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
              "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
              RowBox[{
               FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
              "\[CapitalDelta]3"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]2"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
             "\[CapitalDelta]3"}], "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]2"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
                "-", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
                "-", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2",
                "-", "\[CapitalDelta]3"}], ")"}], " ", 
             RowBox[{
              RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
               "\[CapitalDelta]3"}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]2"}]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "-", 
              "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
              "\[CapitalDelta]3"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-",
           "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{
         RowBox[{"scalarShadowCoefficient2", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
          "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]2"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727011165818647*^9, 3.727011247205394*^9}, {
   3.72701128544304*^9, 3.727011408270911*^9}, {3.72701144356855*^9, 
   3.727011456281313*^9}, 3.727012187859276*^9, 3.727105567025983*^9, {
   3.727257207800284*^9, 3.727257244475664*^9}, 3.727257713013006*^9, 
   3.727258140047558*^9, 3.727258296063052*^9, {3.727266472834812*^9, 
   3.727266489947513*^9}, 3.727268786496483*^9, 3.7272871548814707`*^9, 
   3.72735180872717*^9, 3.727358655877256*^9, 3.727592326179731*^9, 
   3.7276222997924757`*^9, 3.727696520372192*^9, 3.743499414244557*^9, 
   3.743499464369946*^9, 3.7448100387852716`*^9, 3.744894785277442*^9, 
   3.7448962915970592`*^9, 3.744897769858265*^9, 3.7449215424913883`*^9, 
   3.745058761180978*^9, 3.7450613456926823`*^9, 3.745063523416885*^9, 
   3.74506395849093*^9, 3.745069706685582*^9, 3.7450700597081947`*^9, 
   3.745072358238819*^9, 3.74532937513395*^9, 3.745588844741867*^9, 
   3.745669484794282*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalShadowMatrixB2", "=", 
   RowBox[{
    RowBox[{"shadowMatrixB2", "/.", "scalarShadowCoefficient2Solution"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalShadowMatrixB2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727258149261373*^9, 3.7272582115578136`*^9}, 
   3.727258242777912*^9, {3.727258274579899*^9, 3.7272583114621143`*^9}, {
   3.7272667212205544`*^9, 3.727266726624584*^9}, 3.727266894570312*^9, {
   3.744810047275154*^9, 3.7448100490623426`*^9}, 3.7450695889206057`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
             "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], 
          "]"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "5", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "1", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
          "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "\[CapitalDelta]2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "-", "\[CapitalDelta]2"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "1", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "+", "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7272582432447853`*^9, {3.72725829611625*^9, 3.72725831214569*^9}, 
   3.727266473990285*^9, 3.7272667308421993`*^9, 3.727266895974262*^9, 
   3.7272687877633944`*^9, 3.72728715600764*^9, 3.727351809799781*^9, 
   3.727358656876524*^9, 3.7275923271496*^9, 3.727622301065707*^9, 
   3.727696521241395*^9, 3.743499415866077*^9, {3.7434994595497828`*^9, 
   3.743499465070479*^9}, 3.744810051269404*^9, 3.744894787999139*^9, 
   3.744896292517679*^9, 3.744897770795404*^9, 3.7449215431356583`*^9, 
   3.745058762931192*^9, 3.7450613463262053`*^9, 3.7450635240670156`*^9, 
   3.745063959164846*^9, 3.745069707293167*^9, 3.745070060372764*^9, 
   3.7450723589113894`*^9, 3.745329375713636*^9, 3.745588845486844*^9, 
   3.745669485558916*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"writing", " ", "in", " ", "the", " ", "paper"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.744810061250758*^9, 3.7448100687074842`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{
    RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "2"], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "\[CapitalDelta]2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["9", "2"], "-", "\[CapitalDelta]2"}], "]"}]], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "4", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+",
           "\[CapitalDelta]3"}], ")"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "5", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-",
           "\[CapitalDelta]3"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "l", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]3"}], ")"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}], 
       "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalShadowMatrixB2SimpleForm", "=", 
  RowBox[{
   RowBox[{
    FractionBox["finalShadowMatrixB2", "const"], "//", "FullSimplify"}], "//",
    "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.7434994845234337`*^9, 3.743499740434519*^9}, {
  3.74349986533112*^9, 3.743499895738133*^9}, {3.743500138792857*^9, 
  3.743500150483808*^9}, {3.745070270075245*^9, 3.7450702931316757`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       RowBox[{
       "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}]]},
     {
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}]], 
      FractionBox[
       RowBox[{
       "1", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
        "\[CapitalDelta]3"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-",
           "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.743499505248691*^9, 3.74349964278544*^9}, {
   3.743499684512019*^9, 3.743499741024796*^9}, {3.743499866966918*^9, 
   3.743499896219213*^9}, {3.743500141123723*^9, 3.74350015112805*^9}, 
   3.744810070275082*^9, 3.744894791499234*^9, 3.744896292880478*^9, 
   3.744897770927197*^9, 3.744921543296027*^9, 3.745061346517087*^9, 
   3.7450635243790827`*^9, 3.74506395950117*^9, 3.74506970742266*^9, 
   3.7450700604785624`*^9, {3.7450702707713747`*^9, 3.7450702939895782`*^9}, 
   3.745072359211205*^9, 3.74532937581463*^9, 3.7455888455900793`*^9, 
   3.7456694856540403`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermion structure C: (1,0)x(0,1)x(l,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, 
   3.725438692456586*^9, {3.725438763089546*^9, 3.7254387779009237`*^9}, {
   3.726837085135531*^9, 3.726837112654772*^9}, {3.726899413602923*^9, 
   3.7268994140923777`*^9}, {3.7269916894248877`*^9, 3.726991697605184*^9}, {
   3.744622843797207*^9, 3.7446228497214518`*^9}, {3.744792518993244*^9, 
   3.744792526713601*^9}, {3.74479288626967*^9, 3.7447929005958443`*^9}, {
   3.744880268450101*^9, 3.744880279594901*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Differential"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"basis", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
   3.727002769022705*^9, 3.727002770776641*^9}, 3.7270116543866034`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dif1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorDb", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270005019381742`*^9, 3.727000528312985*^9}, {
   3.727001232815517*^9, 3.727001319649123*^9}, 3.727008740305361*^9, {
   3.72700995894867*^9, 3.727009960403617*^9}, 3.7270102349745083`*^9, {
   3.744894881658134*^9, 3.7448948844350843`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dif2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{
         RowBox[{"spinorD", "[", 
          RowBox[{
           RowBox[{"+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
         RowBox[{"1", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyJacobiRelations"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7270013256515303`*^9, 3.727001346321081*^9}, 
   3.727008742508531*^9, {3.727009954097158*^9, 3.727009956044304*^9}, 
   3.727010217063744*^9, {3.744894889537266*^9, 3.744894893152628*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "kinematicsC"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "dif1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], "//", 
        "dif2"}]}], "}"}]}], "//", "normalizeInvariants"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrixC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsC"}], 
           "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}], "//",
      "Inverse"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"matrixC", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727001769693986*^9, 3.72700182690941*^9}, {
  3.7270021640775537`*^9, 3.727002203147415*^9}, {3.727002437084565*^9, 
  3.727002452243628*^9}, {3.7270029189281807`*^9, 3.727002926025111*^9}, {
  3.727009944435285*^9, 3.7270099466902113`*^9}, {3.7270102218982573`*^9, 
  3.727010231823825*^9}, {3.74480824247255*^9, 3.744808246690209*^9}, {
  3.744894901000107*^9, 3.744894901670088*^9}, {3.744894932414385*^9, 
  3.744894953725347*^9}, {3.744894995177135*^9, 3.744895002229987*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-",
           "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727001796842552*^9, 3.727001837673085*^9}, {
   3.727002195973402*^9, 3.7270022190663633`*^9}, {3.727002452026561*^9, 
   3.7270024661987543`*^9}, 3.727002942596128*^9, 3.727009935647307*^9, 
   3.727009988641513*^9, 3.7270102481124887`*^9, 3.727011684003097*^9, 
   3.7270185552744102`*^9, 3.72710557252291*^9, 3.727259238066246*^9, 
   3.727268665635968*^9, 3.727270482461604*^9, 3.72729198154489*^9, 
   3.727351355354146*^9, 3.7275922379296093`*^9, 3.727622176543045*^9, 
   3.7447223384715652`*^9, 3.744808262766672*^9, 3.7448083372661753`*^9, 
   3.74489458572421*^9, {3.7448949559179487`*^9, 3.744894970805564*^9}, 
   3.744895013652017*^9, 3.744896315226014*^9, 3.744897788539983*^9, 
   3.74492159013303*^9, 3.7450588147828608`*^9, 3.7450613598309937`*^9, 
   3.745063535204899*^9, 3.7450639700341167`*^9, 3.7450700713868637`*^9, 
   3.745072371564762*^9, 3.745329388964505*^9, 3.745588856301567*^9, 
   3.7456694982551928`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"matrixC", ".", "temp"}], "//", "Simplify"}], ")"}], "-", 
   "structuresNoKinematicsC"}]}]], "Input",
 CellChangeTimes->{{3.727002619051874*^9, 3.727002649229491*^9}, {
  3.744894969977993*^9, 3.7448949731930847`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.727002630547474*^9, 3.727002649635371*^9}, 
   3.72700294264118*^9, 3.72700999137247*^9, 3.7270102512977552`*^9, 
   3.72701170951157*^9, 3.727018555346342*^9, 3.727259241356852*^9, 
   3.727268665714858*^9, 3.727270482536346*^9, 3.727291981625471*^9, 
   3.72735135542806*^9, 3.72759223816748*^9, 3.727622176774838*^9, 
   3.744808337311091*^9, 3.74489458577698*^9, 3.744895013768241*^9, 
   3.744896315302168*^9, 3.7448977885958157`*^9, 3.744921590222745*^9, 
   3.745058817024321*^9, 3.7450613598929234`*^9, 3.745063535389247*^9, 
   3.7450639702308292`*^9, 3.745070071433506*^9, 3.745072371766426*^9, 
   3.745329389014759*^9, 3.745588856346998*^9, 3.7456694982934017`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["position 3", "Subsubsection",
 CellChangeTimes->{{3.72701164841567*^9, 3.7270116510213947`*^9}, {
  3.727018499320548*^9, 3.7270185326329603`*^9}, {3.727259206976161*^9, 
  3.7272592175246572`*^9}, {3.744792742948635*^9, 3.744792748396381*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{
                 "--", "Differentiation"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   "after", " ", "shadow", " ", "transformation", " ", "at", " ", "3", "d", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"position", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727000440233119*^9, 3.72700049457594*^9}, {
   3.727002769022705*^9, 3.727002770776641*^9}, 3.7270116543866034`*^9, {
   3.7270186185258408`*^9, 3.727018642404931*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "entries", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"entry1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "+", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", "dif1"}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entry2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]1", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"\[CapitalDelta]2", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "\[CapitalDelta]3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", "dif2"}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727259455026134*^9, 3.727259478445462*^9}, {
  3.744808992636033*^9, 3.744809003100958*^9}, {3.744809071454789*^9, 
  3.744809078692582*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"kinematicsC", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]3", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "}"}]}]], 
     RowBox[{"{", 
      RowBox[{"entry1", ",", "entry2"}], "}"}]}], "//", 
    "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrixShadowC3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"#", "//", "Expand"}], ",", "structuresNoKinematicsC"}], 
         "]"}], "&"}], ")"}], "/@", "temp"}], ")"}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"matrixShadowC3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727001769693986*^9, 3.72700182690941*^9}, {
   3.7270021640775537`*^9, 3.727002203147415*^9}, {3.727002437084565*^9, 
   3.727002452243628*^9}, {3.7270029189281807`*^9, 3.727002926025111*^9}, {
   3.727009944435285*^9, 3.7270099466902113`*^9}, {3.7270102218982573`*^9, 
   3.727010231823825*^9}, {3.72701864499586*^9, 3.7270186838254967`*^9}, 
   3.7270188952557487`*^9, {3.727259285350326*^9, 3.7272593036383953`*^9}, {
   3.727259395538403*^9, 3.7272594307039948`*^9}, {3.7272594705506887`*^9, 
   3.727259483890954*^9}, {3.744895175419685*^9, 3.744895190282143*^9}, {
   3.744921622452676*^9, 3.744921632945071*^9}, {3.745058844512941*^9, 
   3.745058845096328*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
        "\[CapitalDelta]3"}], "]"}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "1", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "l"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
         "\[CapitalDelta]3"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.727001796842552*^9, 3.727001837673085*^9}, {
   3.727002195973402*^9, 3.7270022190663633`*^9}, {3.727002452026561*^9, 
   3.7270024661987543`*^9}, 3.727002942596128*^9, 3.727009935647307*^9, 
   3.727009988641513*^9, 3.7270102481124887`*^9, 3.727011684003097*^9, 
   3.7270185552744102`*^9, {3.727018650659882*^9, 3.727018664336488*^9}, 
   3.727018694951838*^9, 3.727018906155031*^9, 3.727259272484968*^9, 
   3.7272593153752947`*^9, 3.7272594432125196`*^9, 3.7272594964270487`*^9, 
   3.727268681032407*^9, 3.727270494453083*^9, 3.727291993751114*^9, 
   3.727351367193358*^9, 3.727592252193397*^9, 3.7276221881955214`*^9, 
   3.744808972180599*^9, 3.744809019125617*^9, 3.7448091213423243`*^9, 
   3.744895191145702*^9, 3.744896327820738*^9, 3.7448978075679502`*^9, 
   3.74492163355413*^9, 3.745058848577243*^9, 3.7450613718260927`*^9, 
   3.745063547323637*^9, 3.745063981812752*^9, 3.7450700832895203`*^9, 
   3.745072383420533*^9, 3.745329399682811*^9, 3.745588867631925*^9, 
   3.745669509437573*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"matrixShadowC3", ".", "structuresNoKinematicsC"}], ")"}], "-", 
    "temp"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.727002619051874*^9, 3.727002649229491*^9}, 
   3.727018662911693*^9, {3.727018922847054*^9, 3.727018935073958*^9}, {
   3.727259310561117*^9, 3.727259317478128*^9}, {3.74489519871621*^9, 
   3.744895204003734*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.727002630547474*^9, 3.727002649635371*^9}, 
   3.72700294264118*^9, 3.72700999137247*^9, 3.7270102512977552`*^9, 
   3.72701170951157*^9, 3.727018555346342*^9, 3.727018698012726*^9, 
   3.7270189390723677`*^9, 3.72725932122158*^9, 3.7272594964813623`*^9, 
   3.7272596904622707`*^9, 3.727268681078496*^9, 3.727270494551606*^9, 
   3.727291993793913*^9, 3.727351367234745*^9, 3.727592252218853*^9, 
   3.72762218834226*^9, 3.7448091239370947`*^9, 3.7448952048716516`*^9, 
   3.744896327869113*^9, 3.7448978076420193`*^9, 3.744921641425199*^9, 
   3.7450588569100857`*^9, 3.745061371869234*^9, 3.745063547449728*^9, 
   3.74506398192734*^9, 3.745070083329011*^9, 3.745072383525526*^9, 
   3.745329399722155*^9, 3.74558886766686*^9, 3.745669509461625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"matrixC", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]3", "\[Rule]", 
         RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "}"}]}], "//", "Inverse"}],
      ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"matrixShadowC3", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"scalarShadowCoefficient3", "[", "_", "]"}], "[", "__", "]"}],
        "\[RuleDelayed]", "1"}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.727018700128253*^9, 3.7270187269390583`*^9}, {
   3.727018950820438*^9, 3.727018952075666*^9}, 3.727259341095871*^9, {
   3.7272595195368347`*^9, 3.7272595382981167`*^9}, {3.744809147027327*^9, 
   3.74480915033074*^9}, {3.7448952085711527`*^9, 3.744895213376809*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.727018714996605*^9, 3.7270187272434893`*^9}, 
   3.727018952600667*^9, 3.72725934519236*^9, 3.72725949653728*^9, 
   3.7272595389557343`*^9, 3.727259687650107*^9, 3.727268681118514*^9, 
   3.7272704946223297`*^9, 3.727291993834984*^9, 3.72735136727682*^9, 
   3.7275922523130417`*^9, 3.72762218846137*^9, {3.744809126682949*^9, 
   3.744809150752841*^9}, 3.744895216510878*^9, 3.744896327908277*^9, 
   3.744897807682653*^9, 3.744921644070341*^9, 3.7450588617705927`*^9, 
   3.745061371905622*^9, 3.745063547550378*^9, 3.745063982065875*^9, 
   3.745070083357728*^9, 3.745072383652865*^9, 3.7453293997523727`*^9, 
   3.745588867694553*^9, 3.745669509479972*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"matrix", "--"}], "--"}], "--"}], "--"}], "--"}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727011149279945*^9, 3.7270111518048553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shadowMatrixC3", "=", 
   RowBox[{
    RowBox[{"matrixC", ".", "matrixShadowC3"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"shadowMatrixC3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727011162160933*^9, 3.727011406433949*^9}, {
  3.727011439537467*^9, 3.72701145522787*^9}, {3.7270121850124702`*^9, 
  3.727012185507133*^9}, {3.72725718149929*^9, 3.72725724400564*^9}, {
  3.727259728312874*^9, 3.7272597701827087`*^9}, {3.72725981247077*^9, 
  3.727259825871848*^9}, {3.7272704250312643`*^9, 3.727270425658753*^9}, {
  3.744895219444631*^9, 3.7448952266479*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
        "\[CapitalDelta]3"}], "]"}], "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
           "1", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "+", "\[CapitalDelta]3"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5", "+", "l", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
           "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{
          RowBox[{"scalarShadowCoefficient3", "[", "l", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]1"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
           "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.727259826152232*^9, 3.727268681562839*^9, 
  3.7272704265444107`*^9, 3.727270494862814*^9, 3.727291994107191*^9, 
  3.7273513675169983`*^9, 3.727592252691285*^9, 3.727622188876244*^9, 
  3.744809154515142*^9, 3.744895228475584*^9, 3.7448963281687593`*^9, 
  3.744897808001204*^9, 3.744921659223658*^9, 3.745058869640314*^9, 
  3.745061372139324*^9, 3.745063547922448*^9, 3.745063982444685*^9, 
  3.745070083602813*^9, 3.745072384061922*^9, 3.745329399979371*^9, 
  3.745588867926771*^9, 3.745669509717291*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalShadowMatrixC3", "=", 
   RowBox[{
    RowBox[{"shadowMatrixC3", "/.", "scalarShadowCoefficient3Solution"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalShadowMatrixC3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.727270431510351*^9, 3.727270447324222*^9}, {
  3.744809165912938*^9, 3.744809172529133*^9}, {3.744895249692644*^9, 
  3.744895254357808*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]3"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "l", "-", "\[CapitalDelta]3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
            "\[CapitalDelta]3"}], ")"}]}], "]"}]}]], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "l", "-", "\[CapitalDelta]3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "+", "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]3"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "l", "-", "\[CapitalDelta]3"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "l", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "+", 
             "\[CapitalDelta]3"}], ")"}]}], "]"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.727270448523603*^9, 3.727270495266893*^9, 3.727291994572915*^9, 
   3.727351368017148*^9, 3.7275922531932383`*^9, 3.727622189428568*^9, {
   3.7448091667051783`*^9, 3.744809173064682*^9}, 3.744895255202631*^9, 
   3.744896328461039*^9, 3.7448978084270887`*^9, 3.744921662761772*^9, 
   3.745058872983637*^9, 3.745061372335264*^9, 3.7450635481796217`*^9, 
   3.745063982709631*^9, 3.745070083800272*^9, 3.745072384337179*^9, 
   3.7453294001595*^9, 3.74558886819239*^9, 3.745669509975366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "Shadow"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"square", "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
       "--"}], "--"}], "--"}], "--"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"checkC3", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"finalShadowMatrixC3", ".", 
         RowBox[{"(", 
          RowBox[{"finalShadowMatrixC3", "/.", 
           RowBox[{"\[CapitalDelta]3", "\[Rule]", 
            RowBox[{"4", "-", "\[CapitalDelta]3"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"squareShadowCoefficient", "[", 
          RowBox[{"\[CapitalDelta]3", ",", "l", ",", "l"}], "]"}], "/.", 
         "squareShadowCoefficientSolution"}]], "//", "FullSimplify"}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"checkC3", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.727258594605188*^9, 3.727258619275489*^9}, {
   3.727258660472067*^9, 3.727258680864521*^9}, {3.72725874591218*^9, 
   3.727258813117433*^9}, {3.7272588531181183`*^9, 3.7272588711188498`*^9}, {
   3.727259869756938*^9, 3.727259927014894*^9}, 3.7272704569449453`*^9, 
   3.727270522513914*^9, {3.744809220782399*^9, 3.744809239234969*^9}, {
   3.744895259725514*^9, 3.744895267032852*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7272588308751907`*^9, 3.727258871613246*^9}, {
   3.7272598929603167`*^9, 3.727259927327448*^9}, 3.7272686816150913`*^9, 
   3.7272704591695747`*^9, {3.7272704958484383`*^9, 3.72727052311063*^9}, 
   3.727291994633946*^9, 3.727351368155727*^9, 3.72759225342831*^9, 
   3.727622189789118*^9, {3.7448092317900267`*^9, 3.7448092397096167`*^9}, 
   3.744895269630822*^9, 3.744896328575446*^9, 3.744897808485865*^9, 
   3.744921664684*^9, 3.74505887595014*^9, 3.745061372387035*^9, 
   3.7450635484286413`*^9, 3.7450639830043373`*^9, 3.7450700838515797`*^9, 
   3.745072384576288*^9, 3.745329400206448*^9, 3.745588868241349*^9, 
   3.745669510012834*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Conformally invariant pairings", "Subchapter",
 CellChangeTimes->{{3.725348414151743*^9, 3.725348419543268*^9}, {
   3.727696363940584*^9, 3.727696366010593*^9}, {3.744622408111*^9, 
   3.744622415739738*^9}, 3.744622533256181*^9, 3.74462753071015*^9, 
   3.7446314279817133`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "run", " ", "section", " ", "with", " ", "shadow", " ", "coefficients", " ", 
   RowBox[{"before", ":", " ", 
    RowBox[{
    "it", " ", "contains", " ", "ecessary", " ", "ingredients", " ", "used", 
     " ", "here"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745576684787937*^9, 3.745576714272484*^9}, {
  3.745579262045034*^9, 3.745579269630563*^9}}],

Cell[CellGroupData[{

Cell["Two-point structure", "Subsection",
 CellChangeTimes->{{3.727696377390398*^9, 3.72769641505285*^9}, {
  3.744622421690687*^9, 3.744622425690805*^9}, {3.744792989596686*^9, 
  3.744792991543709*^9}}],

Cell[CellGroupData[{

Cell["Conformal frame", "Subsubsection",
 CellChangeTimes->{{3.726580278731262*^9, 3.726580285266945*^9}, {
  3.744790973965467*^9, 3.744790976557632*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "conformal"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"frame", "--"}], "--"}], "--"}], "--"}], 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", "--"}]}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"twoPSconformalFrame", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"twoPointStructureFuture", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "//", 
      RowBox[{"permutePoints", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "//", "toConformalFrame"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.726481632400236*^9, 3.7264817178318987`*^9}, {
   3.726481926978253*^9, 3.726481929139822*^9}, {3.726489692398046*^9, 
   3.726489698154441*^9}, 3.7445272814191637`*^9, {3.744527383171822*^9, 
   3.7445273877918386`*^9}, {3.7445274522283583`*^9, 3.744527464939362*^9}, {
   3.744790911870072*^9, 3.744790946017988*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ImaginaryI]", 
   RowBox[{
    RowBox[{"-", "l"}], "+", "lb"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Eta]", "4"]}], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"]}], "+", 
     RowBox[{
      SubscriptBox["\[Xi]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"]}]}], ")"}], "lb"], 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Eta]", "1"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "-", 
     RowBox[{
      SubscriptBox["\[Xi]", "1"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"]}]}], ")"}], 
   "l"]}]], "Output",
 CellChangeTimes->{{3.726481640545471*^9, 3.726481718815505*^9}, {
   3.726481927315563*^9, 3.726481929784976*^9}, 3.726489698894719*^9, 
   3.726594002234048*^9, 3.727592328009553*^9, 3.7445272822358627`*^9, 
   3.7445273892274942`*^9, 3.744540713805485*^9, 3.7446350401211147`*^9, 
   3.744638720212987*^9, 3.744639322582447*^9, 3.744790891489279*^9, {
   3.744790946690217*^9, 3.744790966857336*^9}, 3.745070083941125*^9, 
   3.745072384731387*^9, {3.745304486852936*^9, 3.745304497045936*^9}, 
   3.745304832690196*^9, 3.745322576585826*^9, 3.7453233693068132`*^9, 
   3.7453294002898397`*^9, 3.745588868311831*^9, 3.745669510074419*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sigma", " ", "matrices"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sb", "[", "0", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sb", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sb", "[", "2", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "I"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "I"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sb", "[", "3", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sb", "[", "i", "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7453046585858707`*^9, 3.745304750941725*^9}, {
  3.745304792262147*^9, 3.745304798804617*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0"},
       {"0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}]},
       {
        RowBox[{"-", "1"}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\[ImaginaryI]"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0"},
       {"0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.7453047065311003`*^9, 3.745304719814193*^9}, {
   3.74530478158009*^9, 3.745304799738776*^9}, 3.745304833386754*^9, 
   3.745322576652933*^9, 3.745323369996366*^9, 3.745329400321389*^9, 
   3.745588868340332*^9, 3.745669510093686*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"metric4d", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745305165954217*^9, 3.7453052028467913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "result", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      SuperscriptBox["\[ImaginaryI]", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "lb"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Xi]", "1"], ",", 
           SubscriptBox["\[Eta]", "1"]}], "}"}], ".", 
         RowBox[{"sb", "[", "3", "]"}], ".", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"], ",", 
           SubscriptBox[
            OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "}"}]}], 
        ")"}], "l"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Xi]", "4"], ",", 
            SubscriptBox["\[Eta]", "4"]}], "}"}], ".", 
          RowBox[{"sb", "[", "3", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"], ",", 
            SubscriptBox[
             OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"]}], "}"}]}]}], 
        ")"}], "lb"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"result", "/.", 
    RowBox[{"{", 
     RowBox[{"4", "\[Rule]", "2"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.744527312864204*^9, 3.744527359260908*^9}, {
   3.744527392189506*^9, 3.744527425678952*^9}, 3.7445408745450077`*^9, {
   3.744541284952094*^9, 3.744541306849845*^9}, {3.745304828767425*^9, 
   3.745304831240049*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ImaginaryI]", 
   RowBox[{
    RowBox[{"-", "l"}], "+", "lb"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Eta]", "2"]}], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"]}], "+", 
     RowBox[{
      SubscriptBox["\[Xi]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"]}]}], ")"}], "lb"], 
  " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Eta]", "1"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "2"]}], "-", 
     RowBox[{
      SubscriptBox["\[Xi]", "1"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "2"]}]}], ")"}], 
   "l"]}]], "Output",
 CellChangeTimes->{
  3.744540874931281*^9, {3.744541289024219*^9, 3.7445413107302933`*^9}, 
   3.7446350401907597`*^9, 3.74463872029283*^9, 3.7446393226654987`*^9, 
   3.744790893187196*^9, {3.744790948682865*^9, 3.744790966931967*^9}, 
   3.7450700840054493`*^9, 3.7450723849508753`*^9, 3.745304499932064*^9, 
   3.745304836101757*^9, 3.7453225767086353`*^9, 3.745323371372642*^9, 
   3.7453294003580227`*^9, 3.745588868376505*^9, 3.7456695101150227`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"twoPSconformalFrame", "-", "result"}]}]], "Input",
 CellChangeTimes->{{3.744527404807205*^9, 3.7445274145631332`*^9}, {
  3.744790956185176*^9, 3.744790961164407*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744527406898638*^9, 3.744527427303009*^9}, 
   3.74454071718371*^9, 3.744635040214963*^9, 3.744638720398217*^9, 
   3.7446393227685204`*^9, 3.744790894906897*^9, {3.744790950369215*^9, 
   3.744790966937166*^9}, 3.745070084010148*^9, 3.745072385068234*^9, 
   3.745304500770485*^9, 3.7453048369746313`*^9, 3.745322576714201*^9, 
   3.745323372112872*^9, 3.745329400387322*^9, 3.745588868381074*^9, 
   3.7456695101312532`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", " ", "relation"}]}]}]}]}]}]}]}]}]}], " ", "to", " ",
    "vector", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"formalism", " ", "--"}], "--"}], "--"}], "--"}], "--"}], 
       "--"}], "--"}], "--"}], "--"}], "--"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7453044718052063`*^9, 3.745304479300724*^9}, {
  3.74530523387852*^9, 3.74530524408825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoPSconformalFrame4d", "=", 
  RowBox[{
   RowBox[{"twoPSconformalFrame", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "\[Rule]", "J"}], ",", 
      RowBox[{"lb", "\[Rule]", "J"}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"J", "\[Element]", "Integers"}]}]}], "]"}], "&"}]}]}]], "Input",\

 CellChangeTimes->{{3.745304512059339*^9, 3.745304589634766*^9}, {
  3.7453050837477503`*^9, 3.745305087513578*^9}, {3.7453054553271837`*^9, 
  3.745305459816854*^9}}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Eta]", "4"]}], " ", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"]}], "+", 
      RowBox[{
       SubscriptBox["\[Xi]", "4"], " ", 
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Eta]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "-", 
      RowBox[{
       SubscriptBox["\[Xi]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"]}]}], ")"}]}], ")"}],
   "J"]], "Output",
 CellChangeTimes->{{3.745304519561201*^9, 3.745304590277389*^9}, 
   3.74530508839769*^9, 3.745305140714175*^9, 3.7453054614819613`*^9, 
   3.745305643551853*^9, 3.74532257676628*^9, 3.745323373851605*^9, 
   3.745329400425982*^9, 3.745588868419757*^9, 3.745669510155905*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "defining", " ", "the", " ", "connection", " ", "between", " ", "z"}], 
    "-", 
    RowBox[{"polarization", " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"s", ",", "sb"}], ")"}], " ", "auxiliary", " ", "spinors"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"zPolarization", "[", "i_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"Sqrt", "[", "2", "]"}]]}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]b", "[", "i", "]"}], ",", 
         RowBox[{"\[Eta]b", "[", "i", "]"}]}], "}"}], ".", 
       RowBox[{"sb", "[", "\[Mu]", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]", "[", "i", "]"}], ",", 
         RowBox[{"\[Eta]", "[", "i", "]"}]}], "}"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.745304611100758*^9, 3.745304622097775*^9}, {
   3.7453048497654953`*^9, 3.7453048864435053`*^9}, {3.745304926417293*^9, 
   3.745304970106007*^9}, {3.745305248927554*^9, 3.7453052902305927`*^9}, {
   3.745305602007586*^9, 3.7453056195744143`*^9}, 3.74532333512022*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"checking", " ", "that", " ", "the", " ", "z"}], "-", 
    RowBox[{
    "polarization", " ", "is", " ", "automatically", " ", "a", " ", "null"}], 
    "-", "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"zPolarization", "[", "i", "]"}], ".", "metric4d", ".", 
    RowBox[{"zPolarization", "[", "i", "]"}]}], "//", "Simplify"}]}]], "Input",\

 CellChangeTimes->{{3.7453052122434464`*^9, 3.745305226355221*^9}, {
  3.74530529281171*^9, 3.745305319423109*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.745305223227825*^9, 3.745305226656075*^9}, {
   3.7453053159697227`*^9, 3.745305319778296*^9}, {3.745305603380371*^9, 
   3.745305644867179*^9}, 3.7453225768018827`*^9, 3.74532333653691*^9, 
   3.745323376362376*^9, 3.745329400460516*^9, 3.745588868453414*^9, 
   3.745669510176537*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"rewriting", " ", "the", " ", "H"}], "-", 
    RowBox[{"structure", " ", "in", " ", "terms", " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"s", ",", "sb"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"twoPSconformalFrame4dVector", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"zPolarization", "[", "1", "]"}], ".", "metric4d", ".", 
        RowBox[{"zPolarization", "[", "4", "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"zPolarization", "[", "1", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{"zPolarization", "[", "4", "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "J"], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.745305329840972*^9, 3.7453054253362503`*^9}, {
  3.745305467750133*^9, 3.74530548838129*^9}}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Eta]", "4"], " ", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"]}], "-", 
       RowBox[{
        SubscriptBox["\[Xi]", "4"], " ", 
        SubscriptBox[
         OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"]}]}], ")"}]}], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Eta]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "-", 
      RowBox[{
       SubscriptBox["\[Xi]", "1"], " ", 
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"]}]}], ")"}]}], ")"}],
   "J"]], "Output",
 CellChangeTimes->{{3.7453054026302843`*^9, 3.745305425638514*^9}, {
   3.745305481561338*^9, 3.745305489070199*^9}, {3.74530560432983*^9, 
   3.745305645499961*^9}, 3.745322576838726*^9, 3.745323337279354*^9, 
   3.745323377150506*^9, 3.745329400498878*^9, 3.74558886849084*^9, 
   3.745669510201561*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["twoPSconformalFrame4d", "twoPSconformalFrame4dVector"], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.745305499671364*^9, 3.745305507502864*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.74530550422716*^9, 3.7453055080395803`*^9}, {
   3.74530560510798*^9, 3.745305646226016*^9}, 3.7453225768895884`*^9, 
   3.745323338281015*^9, 3.7453233779554033`*^9, 3.74532940053008*^9, 
   3.7455888685208178`*^9, 3.745669510219936*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion relations", "Subsubsection",
 CellChangeTimes->{{3.726580278731262*^9, 3.726580294717269*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"recursion", " ", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.726580305235591*^9, 3.726580312245407*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"left", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "lb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"lb", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"right", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "+", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"lb", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lb", "-", "1"}], ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightTransformed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"right", "//", "denormalizeInvariants"}], "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"2", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
         RowBox[{"+", "1"}]}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"left", "\[Equal]", 
       RowBox[{"coef", " ", "rightTransformed"}]}], ",", "coef"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefTwoPointPairingFirst1", "=", 
  RowBox[{
   RowBox[{"coef", "/.", "solution"}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.726580316772826*^9, 3.726580407162871*^9}, {
  3.726580486935089*^9, 3.726580522831608*^9}, {3.726580718843987*^9, 
  3.7265807667294893`*^9}, {3.726580799707617*^9, 3.7265808957047787`*^9}, {
  3.726580930433387*^9, 3.7265809382214537`*^9}, {3.726591295799382*^9, 
  3.726591296893899*^9}, {3.7445497156724253`*^9, 3.744549858332769*^9}, {
  3.744550450631995*^9, 3.744550451657659*^9}}],

Cell[BoxData["\[ImaginaryI]"], "Output",
 CellChangeTimes->{{3.726580850750194*^9, 3.726580895996274*^9}, {
   3.7265809319373407`*^9, 3.7265809387630787`*^9}, {3.7265912933458*^9, 
   3.726591297505072*^9}, 3.7275923291306887`*^9, 3.744480081724298*^9, {
   3.744549791645895*^9, 3.744549797594104*^9}, {3.744549840816203*^9, 
   3.744549859938489*^9}, 3.744550465205937*^9, 3.7446350403367863`*^9, 
   3.74463872045335*^9, 3.744639322824284*^9, 3.744790966976946*^9, 
   3.745070084053705*^9, 3.745072385286721*^9, 3.7453294005740356`*^9, 
   3.7455888685604277`*^9, 3.745669510248446*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"left", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"4", "-", "\[CapitalDelta]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "lb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"lb", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftTransformed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"left", "//", "denormalizeInvariants"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", "normalizeInvariants"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"right", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"4", "-", "\[CapitalDelta]", "-", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"lb", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lb", "-", "1"}], ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"leftTransformed", "\[Equal]", 
       RowBox[{"coef", " ", "right"}]}], ",", "coef"}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefTwoPointPairingSecond1", "=", 
  RowBox[{
   RowBox[{"coef", "/.", "solution"}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.744549885235763*^9, 3.744549966731256*^9}, 
   3.7445504011631002`*^9, {3.744550454250402*^9, 3.744550455051119*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", "lb", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "lb"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.744549961985188*^9, 3.744549967308148*^9}, 
   3.7445504651668043`*^9, 3.744635040379056*^9, 3.744638720494581*^9, 
   3.74463932286156*^9, 3.7447909670221043`*^9, 3.7450700841034184`*^9, 
   3.7450723854167843`*^9, 3.745329400623641*^9, 3.745588868620758*^9, 
   3.745669510282814*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionCoefficient1", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["lb", "2"]], "coefTwoPointPairingFirst1", " ", 
    "coefTwoPointPairingSecond1"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7445505201933403`*^9, 3.744550542402279*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1", "+", "lb"}], "lb"]}]], "Output",
 CellChangeTimes->{{3.7445505250003653`*^9, 3.744550543547493*^9}, 
   3.744635040401951*^9, 3.744638720521078*^9, 3.744639322885641*^9, 
   3.744790967051519*^9, 3.745070084139659*^9, 3.745072385673641*^9, 
   3.7453294006966333`*^9, 3.745588868651683*^9, 3.745669510303533*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"recursion", " ", "2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.726580305235591*^9, 3.726580312245407*^9}, {
  3.726591882330559*^9, 3.726591882549398*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"left", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "lb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"lb", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"right", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "-", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "-", "1"}], ",", "lb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"lb", ",", 
         RowBox[{"l", "-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightTransformed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"right", "//", "denormalizeInvariants"}], "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
          RowBox[{"+", "1"}]}], "]"}], "[", 
        RowBox[{"2", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"left", "\[Equal]", 
       RowBox[{"coef", " ", "rightTransformed"}]}], ",", "coef"}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefTwoPointPairingFirst2", "=", 
  RowBox[{
   RowBox[{"coef", "/.", "solution"}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.726580316772826*^9, 3.726580407162871*^9}, {
  3.726580486935089*^9, 3.726580522831608*^9}, {3.726580718843987*^9, 
  3.7265807667294893`*^9}, {3.726580799707617*^9, 3.7265808957047787`*^9}, {
  3.726580930433387*^9, 3.7265809382214537`*^9}, {3.726591295799382*^9, 
  3.726591296893899*^9}, {3.7445497156724253`*^9, 3.744549858332769*^9}, {
  3.744550287146552*^9, 3.744550348286333*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.726580850750194*^9, 3.726580895996274*^9}, {
   3.7265809319373407`*^9, 3.7265809387630787`*^9}, {3.7265912933458*^9, 
   3.726591297505072*^9}, 3.7275923291306887`*^9, 3.744480081724298*^9, {
   3.744549791645895*^9, 3.744549797594104*^9}, {3.744549840816203*^9, 
   3.744549859938489*^9}, {3.744550342468768*^9, 3.74455035051546*^9}, 
   3.744635042076907*^9, 3.744638722431488*^9, 3.744639324912984*^9, 
   3.7447909686759*^9, 3.74507008597335*^9, 3.745072387609211*^9, 
   3.74532940231802*^9, 3.7455888703114862`*^9, 3.7456695119338293`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"left", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"4", "-", "\[CapitalDelta]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "lb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"lb", ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftTransformed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"left", "//", "denormalizeInvariants"}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"+", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", "normalizeInvariants"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"right", "=", 
   RowBox[{"n2CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"4", "-", "\[CapitalDelta]", "+", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "-", "1"}], ",", "lb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"lb", ",", 
         RowBox[{"l", "-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"leftTransformed", "\[Equal]", 
       RowBox[{"coef", " ", "right"}]}], ",", "coef"}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coefTwoPointPairingSecond2", "=", 
  RowBox[{
   RowBox[{"coef", "/.", "solution"}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.744549885235763*^9, 3.744549966731256*^9}, {
  3.7445503748184233`*^9, 3.744550403227602*^9}, {3.744550444467054*^9, 
  3.7445504451907387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "l"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "l", "-", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l", "+", "lb", "+", 
    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.744549961985188*^9, 3.744549967308148*^9}, 
   3.7445504231239147`*^9, 3.744550465116249*^9, 3.744635065787215*^9, 
   3.744638748611369*^9, 3.7446393431813498`*^9, 3.744790993663391*^9, 
   3.7450701044224453`*^9, 3.74507240899485*^9, 3.7453294187637672`*^9, 
   3.745588888107829*^9, 3.745669529910199*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionCoefficient2", "=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["l", "2"]], "coefTwoPointPairingFirst2", " ", 
   "coefTwoPointPairingSecond2"}]}]], "Input",
 CellChangeTimes->{{3.744550679997793*^9, 3.744550684162938*^9}, {
  3.744550729872746*^9, 3.7445507313521547`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1", "+", "l"}], "l"]}]], "Output",
 CellChangeTimes->{3.744550685003687*^9, 3.744550731776246*^9, 
  3.744635065820738*^9, 3.7446387486418247`*^9, 3.744639343218562*^9, 
  3.744790993807474*^9, 3.745070104558785*^9, 3.7450724091905937`*^9, 
  3.745329418804325*^9, 3.745588888143662*^9, 3.745669530090414*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "recursion", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"recursion", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"twoPointPairing", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "==", 
       RowBox[{"recursionCoefficient1", " ", 
        RowBox[{"twoPointPairing", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "l", ",", 
          RowBox[{"lb", "-", "1"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"twoPointPairing", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l", ",", "lb"}], "]"}], "==", 
       RowBox[{"recursionCoefficient2", " ", 
        RowBox[{"twoPointPairing", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"l", "-", "1"}], ",", "lb"}], "]"}]}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.744550699931645*^9, 3.744550801514319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoPointPairingSolution", "=", 
   RowBox[{
    RowBox[{"twoPointPairing", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_", ",", "lb_"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "lb"}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "lb"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7445508035466337`*^9, 3.744550842649572*^9}, {
  3.744550876558156*^9, 3.7445508825560102`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.7445508438285427`*^9, 3.744550845967453*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursion", "/.", "twoPointPairingSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.74455085141978*^9, 3.744550891218308*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.744550854977985*^9, 3.744550891642819*^9}, 
   3.7446350658632393`*^9, 3.7446387486742687`*^9, 3.74463934326377*^9, 
   3.74479099391853*^9, 3.745070104624159*^9, 3.745072409502329*^9, 
   3.7453294188514233`*^9, 3.745588888187852*^9, 3.745669530198496*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "comparison", " ", "with", " ", "the", " ", "vector", " ", "formalism"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.744647263181869*^9, 3.744647272085964*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensionVectorFormalism", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "J"}], "+", "d", "-", "2"}], ")"}], 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"J", "+", "d", "-", "2"}], "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"J", "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"d", "-", "1"}], "]"}]}]]}], "/.", 
     RowBox[{"d", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"J", "\[Rule]", "l"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.74464727959647*^9, 3.7446473294930162`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}]}], "dimensionVectorFormalism"], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.744647339261421*^9, 3.7446473484715557`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.744647345112423*^9, 3.744647348762113*^9}, 
   3.744790993961158*^9, 3.745070104665341*^9, 3.745072409750333*^9, 
   3.7453294188969107`*^9, 3.745588888228566*^9, 3.745669530259242*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scalar structure:   (0,0)x(0,0)x(l,l)", "Subsection",
 CellChangeTimes->{{3.725348441002178*^9, 3.725348453169053*^9}, {
   3.744622430530962*^9, 3.744622433625597*^9}, {3.744622483471299*^9, 
   3.744622523036154*^9}, {3.744622584280805*^9, 3.7446225855915937`*^9}, 
   3.744792999593174*^9}],

Cell[CellGroupData[{

Cell["Conformal frame", "Subsubsection",
 CellChangeTimes->{{3.726580278731262*^9, 3.726580285266945*^9}, {
  3.744790973965467*^9, 3.744790976557632*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"scalarThreePSconformalFrame", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "//", 
     RowBox[{"permutePoints", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "//", 
    RowBox[{"permutePoints", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}], "//", "toConformalFrame"}]}]], "Input",\

 CellChangeTimes->{{3.726991729819447*^9, 3.726991752862495*^9}, 
   3.744812179240411*^9, {3.745305895357216*^9, 3.745305902270056*^9}}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "4"], " ", 
     SubscriptBox[
      OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "-", 
    RowBox[{
     SubscriptBox["\[Xi]", "4"], " ", 
     SubscriptBox[
      OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"]}]}], ")"}], 
  "l"]], "Output",
 CellChangeTimes->{{3.7269917424846153`*^9, 3.726991755543577*^9}, 
   3.727358823597499*^9, 3.7445484171152773`*^9, 3.7445535072180643`*^9, 
   3.744610323006682*^9, 3.7446311901406927`*^9, 3.7446350659583273`*^9, 
   3.7446387487562838`*^9, 3.744639343368977*^9, 3.744642206441148*^9, 
   3.7446467640545197`*^9, 3.7446476207779617`*^9, 3.7447910050287*^9, 
   3.744791295428177*^9, 3.74481217979813*^9, 3.744895436926243*^9, 
   3.744896333706514*^9, 3.744921672372066*^9, 3.745057919435364*^9, 
   3.745065540261642*^9, 3.7450701047239323`*^9, 3.7450724098985167`*^9, 
   3.745305905518464*^9, 3.745322580496187*^9, 3.745323343606389*^9, 
   3.745323389885508*^9, 3.7453294189606752`*^9, 3.745576184915599*^9, 
   3.745588888280439*^9, 3.745669530303116*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "result", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"result", "=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Xi]", "4"], ",", 
          SubscriptBox["\[Eta]", "4"]}], "}"}], ".", 
        RowBox[{"sb", "[", "3", "]"}], ".", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"], ",", 
          SubscriptBox[
           OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "}"}]}], 
       ")"}], "l"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"result", "/.", 
    RowBox[{"{", 
     RowBox[{"4", "\[Rule]", "3"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.744527312864204*^9, 3.744527359260908*^9}, {
   3.744527392189506*^9, 3.744527425678952*^9}, 3.7445408745450077`*^9, {
   3.744541284952094*^9, 3.744541306849845*^9}, {3.745304828767425*^9, 
   3.745304831240049*^9}, {3.745305965586046*^9, 3.74530600178891*^9}}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "3"], " ", 
     SubscriptBox[
      OverscriptBox["\[Eta]", "\[HorizontalLine]"], "3"]}], "-", 
    RowBox[{
     SubscriptBox["\[Xi]", "3"], " ", 
     SubscriptBox[
      OverscriptBox["\[Xi]", "\[HorizontalLine]"], "3"]}]}], ")"}], 
  "l"]], "Output",
 CellChangeTimes->{
  3.744540874931281*^9, {3.744541289024219*^9, 3.7445413107302933`*^9}, 
   3.7446350401907597`*^9, 3.74463872029283*^9, 3.7446393226654987`*^9, 
   3.744790893187196*^9, {3.744790948682865*^9, 3.744790966931967*^9}, 
   3.7450700840054493`*^9, 3.7450723849508753`*^9, 3.745304499932064*^9, 
   3.745304836101757*^9, {3.745305995106731*^9, 3.7453060020796328`*^9}, 
   3.745322582313958*^9, 3.7453233442555733`*^9, 3.745323390711006*^9, 
   3.745329418988723*^9, 3.745576184953828*^9, 3.745588888308444*^9, 
   3.745669530324703*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"scalarThreePSconformalFrame", "-", "result"}]}]], "Input",
 CellChangeTimes->{{3.744527404807205*^9, 3.7445274145631332`*^9}, {
   3.744790956185176*^9, 3.744790961164407*^9}, 3.745306008365337*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744527406898638*^9, 3.744527427303009*^9}, 
   3.74454071718371*^9, 3.744635040214963*^9, 3.744638720398217*^9, 
   3.7446393227685204`*^9, 3.744790894906897*^9, {3.744790950369215*^9, 
   3.744790966937166*^9}, 3.745070084010148*^9, 3.745072385068234*^9, 
   3.745304500770485*^9, 3.7453048369746313`*^9, 3.745306008801599*^9, 
   3.7453225836366673`*^9, 3.745323345109971*^9, 3.745323393834717*^9, 
   3.745329419020595*^9, 3.745576184973983*^9, 3.745588888335767*^9, 
   3.7456695303466578`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", " ", "relation"}]}]}]}]}]}]}]}]}]}], " ", "to", " ",
    "vector", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"formalism", " ", "--"}], "--"}], "--"}], "--"}], "--"}], 
       "--"}], "--"}], "--"}], "--"}], "--"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7453044718052063`*^9, 3.745304479300724*^9}, {
  3.74530523387852*^9, 3.74530524408825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"rewriting", " ", "the", " ", "V"}], "-", 
    RowBox[{"structure", " ", "in", " ", "terms", " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"s", ",", "sb"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"scalarThreePSconformalFrame4dVector", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"zPolarization", "[", "4", "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "l"], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.745305329840972*^9, 3.7453054253362503`*^9}, {
  3.745305467750133*^9, 3.74530548838129*^9}, {3.7453060559092207`*^9, 
  3.74530606629418*^9}, {3.7453225996039352`*^9, 3.745322645565634*^9}, {
  3.745322676300329*^9, 3.745322683143161*^9}, {3.745322766402569*^9, 
  3.745322778112358*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "l"}], "/", "2"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Eta]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "4"]}], "-", 
     RowBox[{
      SubscriptBox["\[Xi]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "4"]}]}], ")"}], 
   "l"]}]], "Output",
 CellChangeTimes->{{3.7453054026302843`*^9, 3.745305425638514*^9}, {
   3.745305481561338*^9, 3.745305489070199*^9}, {3.74530560432983*^9, 
   3.745305645499961*^9}, 3.745322585717218*^9, {3.7453226203252573`*^9, 
   3.7453226458354177`*^9}, {3.745322676760434*^9, 3.745322683739361*^9}, {
   3.7453227667995863`*^9, 3.745322778958716*^9}, 3.745323346903716*^9, 
   3.7453233975698338`*^9, 3.7453294190570507`*^9, 3.745576185027604*^9, 
   3.745588888371902*^9, 3.745669530386941*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["scalarThreePSconformalFrame", 
   "scalarThreePSconformalFrame4dVector"], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.745305499671364*^9, 3.745305507502864*^9}, {
  3.7453226631495132`*^9, 3.7453226996571207`*^9}, {3.745322757411875*^9, 
  3.745322773869142*^9}}],

Cell[BoxData[
 SuperscriptBox["2", 
  RowBox[{"l", "/", "2"}]]], "Output",
 CellChangeTimes->{{3.74530550422716*^9, 3.7453055080395803`*^9}, {
   3.74530560510798*^9, 3.745305646226016*^9}, {3.745322669875884*^9, 
   3.745322700207755*^9}, {3.745322759364662*^9, 3.7453227813903093`*^9}, 
   3.745323348899498*^9, 3.745323399949829*^9, 3.745329419086892*^9, 
   3.745576185062326*^9, 3.7455888883798847`*^9, 3.745669530395185*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion relations", "Subsubsection",
 CellChangeTimes->{{3.726580278731262*^9, 3.726580294717269*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"left", "--"}], "--"}], "--"}], "--"}]}]}]}]}]}], "--"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.725350194805278*^9, 3.725350196894142*^9}, {
  3.725350258150264*^9, 3.725350266033538*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"derivativeLeft", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"expr", "//", 
            RowBox[{
             RowBox[{"spinorD", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
               RowBox[{"+", "1"}]}], "]"}], "[", 
             RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
          RowBox[{
           RowBox[{"spinorDb", "[", 
            RowBox[{
             RowBox[{"+", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
             RowBox[{"+", "1"}]}], "]"}], "[", 
           RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
        "Simplify"}], "//", 
       RowBox[{
        RowBox[{"spinorD", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"2", ",", "b"}], "]"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"3", ",", "b"}], "]"}]}], "//", "contractIndices"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.725348517657633*^9, 3.725348521503263*^9}, {
  3.725348884220027*^9, 3.7253489075131397`*^9}, {3.725350203244183*^9, 
  3.725350203853343*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutionLeft", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}],
        "]"}], "\[Equal]", 
      RowBox[{"coefficientLeft", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"scalarStructure", "[", 
           RowBox[{"l", "-", "1"}], "]"}], "[", 
          RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
           RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}], "//", 
         "derivativeLeft"}], ")"}]}]}], ",", "coefficientLeft"}], "]"}], "//",
    "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.725348898650031*^9, 3.725348967438652*^9}, {
  3.725350218322145*^9, 3.725350253392165*^9}, {3.7253503143978767`*^9, 
  3.725350321044559*^9}, {3.725350462225996*^9, 3.725350470576166*^9}, {
  3.7253507977678556`*^9, 3.725350801242646*^9}, {3.744812191946659*^9, 
  3.744812203737926*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"coefficientLeft", "\[Rule]", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
       "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.725348903527568*^9, 3.725348914240493*^9}, {
   3.725348945106122*^9, 3.725348979421104*^9}, {3.725350238758058*^9, 
   3.725350254465262*^9}, 3.72535032213279*^9, 3.725350475979048*^9, 
   3.725350803503438*^9, 3.727358824603333*^9, 3.744553511795727*^9, 
   3.7446103249035473`*^9, 3.744631191084182*^9, 3.74463506697476*^9, 
   3.744638749631377*^9, 3.744639344529911*^9, 3.744642207640697*^9, 
   3.7446467650626717`*^9, 3.74464762334214*^9, 3.744791005918648*^9, 
   3.744791296922752*^9, 3.744812205220561*^9, 3.744895437830987*^9, 
   3.7448963348677683`*^9, 3.744921673304735*^9, 3.7450579203173656`*^9, 
   3.745065541236421*^9, 3.7450701057473288`*^9, 3.745072411171413*^9, 
   3.7453294200831738`*^9, 3.7455761861052027`*^9, 3.745577326099972*^9, 
   3.745588889205429*^9, 3.7456695314106817`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"right", "--"}], "--"}], "--"}], "--"}]}]}]}]}]}], "--"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.725350194805278*^9, 3.725350196894142*^9}, {
  3.725350258150264*^9, 3.7253502744587097`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"derivativeRight", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"expr", "//", 
            RowBox[{
             RowBox[{"spinorDb", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], ",", 
               RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
             RowBox[{"3", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
          RowBox[{
           RowBox[{"spinorD", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
             RowBox[{"+", "1"}]}], "]"}], "[", 
           RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
        "Simplify"}], "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"2", ",", "b"}], "]"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", 
      RowBox[{"3", ",", "b"}], "]"}]}], "//", "contractIndices"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.725348517657633*^9, 3.725348521503263*^9}, {
  3.725348884220027*^9, 3.7253489075131397`*^9}, {3.725350203244183*^9, 
  3.725350203853343*^9}, {3.725350330202654*^9, 3.725350396136923*^9}, {
  3.725350598163136*^9, 3.7253506142565327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutionRight", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"coefficientRight", " ", 
       RowBox[{
        RowBox[{"scalarStructure", "[", 
         RowBox[{"l", "-", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
         RowBox[{"3", "-", "\[CapitalDelta]3"}]}], "]"}]}], "\[Equal]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", 
        "derivativeRight"}], ")"}]}], ",", "coefficientRight"}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.725348898650031*^9, 3.725348967438652*^9}, {
  3.725350218322145*^9, 3.725350253392165*^9}, {3.725350481088743*^9, 
  3.725350560650277*^9}, {3.7253508054333067`*^9, 3.72535080852814*^9}, {
  3.744812244286189*^9, 3.744812248612597*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"coefficientRight", "\[Rule]", 
   RowBox[{"l", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
      "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.725348903527568*^9, 3.725348914240493*^9}, {
   3.725348945106122*^9, 3.725348979421104*^9}, {3.725350238758058*^9, 
   3.725350254465262*^9}, 3.7253505612955723`*^9, 3.725350617519565*^9, 
   3.7253508097581253`*^9, 3.7273588260670843`*^9, 3.74455352220395*^9, 
   3.744610327493116*^9, 3.744631192298937*^9, 3.7446350688581553`*^9, 
   3.744638750857531*^9, 3.744639345850419*^9, 3.744642209322605*^9, 
   3.744646766333077*^9, 3.744647624991459*^9, 3.744791007131352*^9, 
   3.744791298596427*^9, 3.744812255651639*^9, 3.744895439131708*^9, 
   3.744896336321896*^9, 3.744921674611781*^9, 3.7450579215221024`*^9, 
   3.745065543024899*^9, 3.745070106990398*^9, 3.745072412633033*^9, 
   3.7453294212871428`*^9, 3.74557618799402*^9, 3.745577327190152*^9, 
   3.745588890385519*^9, 3.7456695326058283`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "reursion"}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"relation", "--"}], "--"}], "--"}], "--"}], "--"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.725350194805278*^9, 3.725350196894142*^9}, {
  3.725350258150264*^9, 3.7253502744587097`*^9}, {3.725350760831933*^9, 
  3.725350763333363*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coefficientRecursion", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"coefficientLeft", " ", "coefficientRight", " "}], 
      SuperscriptBox["l", "2"]], "/.", "solutionLeft"}], "/.", 
    "solutionRight"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.725350794142023*^9, 3.725350850636446*^9}, {
  3.7448122639735823`*^9, 3.744812276233088*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["1", "l"]}]], "Output",
 CellChangeTimes->{{3.72535084625835*^9, 3.72535085118786*^9}, 
   3.7273588261174383`*^9, 3.744554220451831*^9, 3.744610330423132*^9, 
   3.744631192352895*^9, 3.7446350688952312`*^9, 3.744638750911935*^9, 
   3.7446393459930468`*^9, 3.744642209685397*^9, 3.744646766372695*^9, 
   3.744647625231155*^9, 3.744791007188416*^9, 3.7447912988265257`*^9, 
   3.744812276721085*^9, 3.744895439166801*^9, 3.744896336370996*^9, 
   3.74492167466556*^9, 3.745057921662395*^9, 3.745065543085553*^9, 
   3.7450701070353613`*^9, 3.745072412901383*^9, 3.7453294213288107`*^9, 
   3.745576188036186*^9, 3.74557732722793*^9, 3.745588890425276*^9, 
   3.745669532651613*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursion", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"scalarPairing", "[", "l", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"coefficientRecursion", " ", 
     RowBox[{
      RowBox[{"scalarPairing", "[", 
       RowBox[{"l", "-", "1"}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
       RowBox[{"\[CapitalDelta]3", "+", "1"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.725350764977192*^9, 3.7253507893433933`*^9}, {
  3.725350860324112*^9, 3.7253508610213223`*^9}, {3.725354852695797*^9, 
  3.725354887420589*^9}, {3.7253549299122877`*^9, 3.725354969582931*^9}, {
  3.744610341490139*^9, 3.744610372063693*^9}, {3.7446104031868773`*^9, 
  3.744610413498623*^9}, {3.744631183447667*^9, 3.7446311866035852`*^9}, {
  3.7446312693157063`*^9, 3.7446313099419622`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"solution", "--"}], "--"}], "--"}], "--"}], 
        "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.74461045358053*^9, 3.744610454687707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalaraPairingSolution", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"scalarPairing", "[", "l_", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], 
     RowBox[{
      SuperscriptBox["2", "4"], "volSO3"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7446104200308647`*^9, 3.74461044123606*^9}, {
  3.744631176278982*^9, 3.74463117921808*^9}, {3.744631249460339*^9, 
  3.7446312632913437`*^9}, {3.744634976545422*^9, 3.744634982742437*^9}, {
  3.745577319846965*^9, 3.7455773215205727`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.7446104564878902`*^9, 3.744610458453155*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursion", "/.", "scalaraPairingSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7446104635210123`*^9, 3.744610471187598*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.744610467476961*^9, 3.744610471689925*^9}, 
   3.744631192418119*^9, 3.744631313410198*^9, 3.744635068941429*^9, 
   3.744638750959203*^9, 3.7446393460588923`*^9, 3.7446422101485643`*^9, 
   3.744646766434626*^9, 3.744647625548374*^9, 3.744791007288355*^9, 
   3.744791299496015*^9, 3.744812284268827*^9, 3.744895439217759*^9, 
   3.744896336444474*^9, 3.744921674786434*^9, 3.745057921714913*^9, 
   3.745065543130123*^9, 3.7450701070830727`*^9, 3.745072413269947*^9, 
   3.7453294213814373`*^9, 3.745576188100766*^9, 3.7455773272742653`*^9, 
   3.745588890475972*^9, 3.745669532715458*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"comparison", " ", "with", " ", "vector", " ", "formalism"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7446465537783546`*^9, 3.7446465650539417`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"scalaraPairingVectorFormalism", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"J", "+", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"d", "-", "2"}], "2"], "]"}]}], 
         RowBox[{
          SuperscriptBox["2", "J"], 
          RowBox[{"Gamma", "[", 
           RowBox[{"J", "+", 
            FractionBox[
             RowBox[{"d", "-", "2"}], "2"]}], "]"}]}]], 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"J", ",", 
          FractionBox[
           RowBox[{"d", "-", "2"}], "2"], ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["2", "d"], "volSO3"}]], "/.", 
      RowBox[{"x", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"d", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"J", "\[Rule]", "l"}]}]}], ";"}], "\[IndentingNewLine]", 
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"scalarPairing", "[", "l", "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
    "]"}], "/.", "scalaraPairingSolution"}], 
  "scalaraPairingVectorFormalism"]}], "Input",
 CellChangeTimes->{{3.7446465752131577`*^9, 3.744646759257504*^9}}],

Cell[BoxData[
 SuperscriptBox["2", "l"]], "Output",
 CellChangeTimes->{3.744646766474475*^9, 3.7446476257296467`*^9, 
  3.744791007553894*^9, 3.7447912997973213`*^9, 3.744812286569899*^9, 
  3.7448954392513123`*^9, 3.744896336486404*^9, 3.744921674863131*^9, 
  3.7450579217403183`*^9, 3.745065543164349*^9, 3.745070107121479*^9, 
  3.745072413437302*^9, 3.745329421418313*^9, 3.7455761881386337`*^9, 
  3.745577327309227*^9, 3.745588890512741*^9, 3.745669532763785*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure A: (0,0)x(p,0)x(l,l+p)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, {
   3.744622439040349*^9, 3.744622511675452*^9}, 3.744793007712123*^9, {
   3.745576777798503*^9, 3.745576788053677*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "differential", " ", "operators", " ", "after", " ", "integration", " ", 
    "by", " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"differentialAfterIntegrationA", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"l", "+", "p"}]], 
        FractionBox["1", "p"], "expr"}], "//", 
       RowBox[{
        RowBox[{"spinorD", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorDb", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7253660177010612`*^9, 3.725366019202979*^9}, {
  3.7253661715193987`*^9, 3.725366178913698*^9}, {3.72537998155728*^9, 
  3.725379984972767*^9}, {3.74557680092668*^9, 3.745576870869597*^9}, {
  3.745576947248679*^9, 3.745576971581449*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eqA", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"seedStructureA", "[", 
          RowBox[{"l", ",", "p"}], "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", 
        "differentialAfterIntegrationA"}], ")"}], "\[Equal]", 
      RowBox[{"coefficient", " ", 
       RowBox[{
        RowBox[{"seedStructureA", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "-", "1"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]2", "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]3", "-", 
          RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solA", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqA", ",", "coefficient"}], "]"}], "//", "Flatten"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"recursionCoefficientPairingA", "=", 
    RowBox[{"coefficient", "/.", "solA"}]}]}]}]], "Input",
 CellChangeTimes->{{3.745576990551656*^9, 3.7455771191804733`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "l", "+", "p"}], 
  RowBox[{"l", "+", "p"}]]], "Output",
 CellChangeTimes->{{3.745577103154393*^9, 3.745577119652484*^9}, 
   3.7455773282977*^9, 3.745588890603722*^9, 3.7456695328536673`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "recursion", " ", "relation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.725381025576803*^9, 3.725381034832769*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedPairingA", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"recursionCoefficientPairingA", " ", 
     RowBox[{
      RowBox[{"seedPairingA", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7253810535113707`*^9, 3.725381070255412*^9}, {
   3.725381133947908*^9, 3.7253811902024193`*^9}, {3.725381243818491*^9, 
   3.725381244290289*^9}, {3.725381438588726*^9, 3.725381451748848*^9}, {
   3.725381494918038*^9, 3.725381509163331*^9}, {3.7271612507765303`*^9, 
   3.7271612650470552`*^9}, {3.72716129610949*^9, 3.727161299820775*^9}, {
   3.7446107051193533`*^9, 3.744610707803578*^9}, {3.744631208725613*^9, 
   3.744631219815419*^9}, 3.7455771366369762`*^9, {3.745577181116027*^9, 
   3.745577184810848*^9}, {3.745577244049209*^9, 3.745577252979393*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "solution", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedPairingAReduction", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"seedPairingA", "[", 
        RowBox[{"l_", ",", "p_"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
        "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"l", "+", "p", "+", "1"}], 
         RowBox[{"l", "+", "1"}]], ")"}], 
       RowBox[{
        RowBox[{"scalarPairing", "[", "l", "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "+", 
          RowBox[{"p", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "+", 
          RowBox[{"p", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seedPairingASolution", "=", 
     RowBox[{"seedPairingAReduction", "/.", "scalaraPairingSolution"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedPairingA", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedPairingASolution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7253815846346416`*^9, 3.7253815973894587`*^9}, {
   3.725381643066761*^9, 3.7253816991545153`*^9}, {3.727161283734291*^9, 
   3.727161287468463*^9}, {3.7446105664834146`*^9, 3.744610587409595*^9}, 
   3.744631233336487*^9, {3.744631327128797*^9, 3.744631373823819*^9}, {
   3.7446314050138607`*^9, 3.744631408447075*^9}, {3.745577153853928*^9, 
   3.745577154499592*^9}, {3.74557719552351*^9, 3.7455772242143793`*^9}, {
   3.745577341882144*^9, 3.745577410812793*^9}, {3.7455774578097754`*^9, 
   3.7455774793432426`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "l", "+", "p"}], 
  RowBox[{"16", " ", "volSO3"}]]], "Output",
 CellChangeTimes->{
  3.744631408753943*^9, 3.7446350696611423`*^9, 3.7446387518149147`*^9, 
   3.744639346835664*^9, 3.744642211754405*^9, 3.744647627595529*^9, 
   3.744791016074247*^9, 3.7447913018219624`*^9, 3.744812402023991*^9, 
   3.7450579223713293`*^9, 3.745070107808825*^9, 3.745072414931286*^9, 
   3.7453294220972977`*^9, 3.745576188870884*^9, {3.745577168371183*^9, 
   3.745577195795279*^9}, 3.745577230799646*^9, {3.745577328424314*^9, 
   3.745577411268571*^9}, {3.745577469296586*^9, 3.745577480074181*^9}, 
   3.745588890648741*^9, 3.745669532918715*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.7253817006246567`*^9, 3.725381702935335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingA", "/.", "seedPairingASolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.725381709457471*^9, 3.725381732652944*^9}, 
   3.727161279320758*^9, 3.744791059023675*^9, 3.745577361605814*^9, 
   3.7455774269006853`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725381716590372*^9, 3.725381733185663*^9}, 
   3.7254358966701612`*^9, {3.727161281195731*^9, 3.727161302525434*^9}, {
   3.744610563257471*^9, 3.7446105899904213`*^9}, 3.744631377657776*^9, 
   3.744635069720766*^9, 3.744638751918893*^9, 3.744639346916707*^9, 
   3.744642212060307*^9, 3.744647627948573*^9, 3.744791016170686*^9, 
   3.74479105949961*^9, 3.744791301988886*^9, 3.744812404975029*^9, 
   3.745057922395081*^9, 3.745070107844102*^9, 3.745072415107333*^9, 
   3.7453294221313553`*^9, 3.745576188895955*^9, 3.745577328456725*^9, 
   3.745577427265277*^9, 3.7455774766251783`*^9, 3.745588890681499*^9, 
   3.7456695329594593`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure B: (0,0)x(p,0)x(l+p,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, {
   3.744622439040349*^9, 3.744622511675452*^9}, 3.744793007712123*^9, {
   3.745576777798503*^9, 3.745576788053677*^9}, {3.745577494154644*^9, 
   3.745577508799347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "differential", " ", "operators", " ", "after", " ", "integration", " ", 
    "by", " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"differentialAfterIntegrationB", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"l", "+", "p"}]]}], 
        FractionBox["1", "p"], "expr"}], "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"+", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7253660177010612`*^9, 3.725366019202979*^9}, {
  3.7253661715193987`*^9, 3.725366178913698*^9}, {3.72537998155728*^9, 
  3.725379984972767*^9}, {3.74557680092668*^9, 3.745576870869597*^9}, {
  3.745576947248679*^9, 3.745576971581449*^9}, {3.745577532320436*^9, 
  3.745577592109295*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eqB", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"seedStructureB", "[", 
          RowBox[{"l", ",", "p"}], "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", 
        "differentialAfterIntegrationB"}], ")"}], "\[Equal]", 
      RowBox[{"coefficient", " ", 
       RowBox[{
        RowBox[{"seedStructureB", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "-", "1"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]2", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]3", "-", 
          RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solB", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqB", ",", "coefficient"}], "]"}], "//", "Flatten"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"recursionCoefficientPairingB", "=", 
    RowBox[{
     RowBox[{"coefficient", "/.", "solB"}], "//", "Factor"}]}]}]}]], "Input",
 CellChangeTimes->{{3.745576990551656*^9, 3.7455771191804733`*^9}, {
  3.745577596340261*^9, 3.745577627008485*^9}, {3.7455776587094307`*^9, 
  3.7455776599068203`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "l", "+", "p"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l", "+", "p", "+", "\[CapitalDelta]1", "+", 
     "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"l", "+", "p"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.745577103154393*^9, 3.745577119652484*^9}, 
   3.7455773282977*^9, 3.745577646126902*^9, 3.745577679510275*^9, 
   3.745577753411662*^9, 3.7455778540235662`*^9, 3.745588934619027*^9, 
   3.745669551642044*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "recursion", " ", "relation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.725381025576803*^9, 3.725381034832769*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursionRelationPairingB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"seedPairingB", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"recursionCoefficientPairingB", " ", "coefficientB", " ", 
     RowBox[{
      RowBox[{"seedPairingB", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "-", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        RowBox[{"1", "/", "2"}]}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7253810535113707`*^9, 3.725381070255412*^9}, {
   3.725381133947908*^9, 3.7253811902024193`*^9}, {3.725381243818491*^9, 
   3.725381244290289*^9}, {3.725381438588726*^9, 3.725381451748848*^9}, {
   3.725381494918038*^9, 3.725381509163331*^9}, {3.7271612507765303`*^9, 
   3.7271612650470552`*^9}, {3.72716129610949*^9, 3.727161299820775*^9}, {
   3.7446107051193533`*^9, 3.744610707803578*^9}, {3.744631208725613*^9, 
   3.744631219815419*^9}, 3.7455771366369762`*^9, {3.745577181116027*^9, 
   3.745577184810848*^9}, {3.745577244049209*^9, 3.745577252979393*^9}, {
   3.74557766464503*^9, 3.7455776727947063`*^9}, {3.745577719717807*^9, 
   3.745577775963483*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l", "+", "p"}], ")"}], " ", 
    RowBox[{
     RowBox[{"seedPairingB", "[", 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}]}], "]"}], "[", 
     RowBox[{"\[CapitalDelta]1", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "\[CapitalDelta]2"}], ",", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[CapitalDelta]3"}]}], "]"}]}], 
   RowBox[{"l", "+", "p"}]], "\[Equal]", 
  RowBox[{
   RowBox[{"seedPairingB", "[", 
    RowBox[{"l", ",", "p"}], "]"}], "[", 
   RowBox[{
   "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.745577776341132*^9, 3.745577854099347*^9, 
  3.745588934854446*^9, 3.745669551876404*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "solution", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedPairingBReduction", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"seedPairingB", "[", 
        RowBox[{"l_", ",", "p_"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
        "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"l", "+", "p", "+", "1"}], 
         RowBox[{"l", "+", "1"}]], ")"}], 
       RowBox[{
        RowBox[{"scalarPairing", "[", "l", "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"p", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "+", 
          RowBox[{"p", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seedPairingBSolution", "=", 
     RowBox[{"seedPairingBReduction", "/.", "scalaraPairingSolution"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedPairingB", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedPairingBSolution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7253815846346416`*^9, 3.7253815973894587`*^9}, {
   3.725381643066761*^9, 3.7253816991545153`*^9}, {3.727161283734291*^9, 
   3.727161287468463*^9}, {3.7446105664834146`*^9, 3.744610587409595*^9}, 
   3.744631233336487*^9, {3.744631327128797*^9, 3.744631373823819*^9}, {
   3.7446314050138607`*^9, 3.744631408447075*^9}, {3.745577153853928*^9, 
   3.745577154499592*^9}, {3.74557719552351*^9, 3.7455772242143793`*^9}, {
   3.745577341882144*^9, 3.745577410812793*^9}, {3.7455774578097754`*^9, 
   3.7455774793432426`*^9}, {3.7455777704299507`*^9, 3.7455777991293573`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "l", "+", "p"}], 
  RowBox[{"16", " ", "volSO3"}]]], "Output",
 CellChangeTimes->{
  3.744631408753943*^9, 3.7446350696611423`*^9, 3.7446387518149147`*^9, 
   3.744639346835664*^9, 3.744642211754405*^9, 3.744647627595529*^9, 
   3.744791016074247*^9, 3.7447913018219624`*^9, 3.744812402023991*^9, 
   3.7450579223713293`*^9, 3.745070107808825*^9, 3.745072414931286*^9, 
   3.7453294220972977`*^9, 3.745576188870884*^9, {3.745577168371183*^9, 
   3.745577195795279*^9}, 3.745577230799646*^9, {3.745577328424314*^9, 
   3.745577411268571*^9}, {3.745577469296586*^9, 3.745577480074181*^9}, 
   3.745577799541646*^9, 3.74557785413903*^9, 3.745588934880464*^9, 
   3.74566955191399*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.7253817006246567`*^9, 3.725381702935335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingB", "/.", "seedPairingBSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.725381709457471*^9, 3.725381732652944*^9}, 
   3.727161279320758*^9, 3.744791059023675*^9, 3.745577361605814*^9, 
   3.7455774269006853`*^9, {3.745577803993848*^9, 3.745577823799571*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725381716590372*^9, 3.725381733185663*^9}, 
   3.7254358966701612`*^9, {3.727161281195731*^9, 3.727161302525434*^9}, {
   3.744610563257471*^9, 3.7446105899904213`*^9}, 3.744631377657776*^9, 
   3.744635069720766*^9, 3.744638751918893*^9, 3.744639346916707*^9, 
   3.744642212060307*^9, 3.744647627948573*^9, 3.744791016170686*^9, 
   3.74479105949961*^9, 3.744791301988886*^9, 3.744812404975029*^9, 
   3.745057922395081*^9, 3.745070107844102*^9, 3.745072415107333*^9, 
   3.7453294221313553`*^9, 3.745576188895955*^9, 3.745577328456725*^9, 
   3.745577427265277*^9, 3.7455774766251783`*^9, {3.745577804804717*^9, 
   3.7455778541709747`*^9}, 3.745588934916039*^9, 3.745669551952773*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure C: (0,0)x(0,p)x(l,l+p)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, {
   3.744622439040349*^9, 3.744622511675452*^9}, 3.744793007712123*^9, {
   3.745576777798503*^9, 3.745576788053677*^9}, {3.745577870001272*^9, 
   3.745577895521193*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "differential", " ", "operators", " ", "after", " ", "integration", " ", 
    "by", " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"differentialAfterIntegrationC", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"l", "+", "p"}]]}], 
        FractionBox["1", "p"], "expr"}], "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"+", 
           FractionBox["1", "2"]}], ",", "0", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7253660177010612`*^9, 3.725366019202979*^9}, {
  3.7253661715193987`*^9, 3.725366178913698*^9}, {3.72537998155728*^9, 
  3.725379984972767*^9}, {3.74557680092668*^9, 3.745576870869597*^9}, {
  3.745576947248679*^9, 3.745576971581449*^9}, {3.7455779206263437`*^9, 
  3.74557797320357*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eqC", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"seedStructureC", "[", 
          RowBox[{"l", ",", "p"}], "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", 
        "differentialAfterIntegrationC"}], ")"}], "\[Equal]", 
      RowBox[{"coefficient", " ", 
       RowBox[{
        RowBox[{"seedStructureC", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "-", "1"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]2", "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]3", "+", 
          RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solC", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqC", ",", "coefficient"}], "]"}], "//", "Flatten"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"recursionCoefficientPairingC", "=", 
    RowBox[{
     RowBox[{"coefficient", "/.", "solC"}], "//", "Factor"}]}]}]}]], "Input",
 CellChangeTimes->{{3.745576990551656*^9, 3.7455771191804733`*^9}, {
  3.745577979244965*^9, 3.745578015995936*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", "p", "+", "\[CapitalDelta]1", "-", 
      "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]3"}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", "p"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.745577103154393*^9, 3.745577119652484*^9}, 
   3.7455773282977*^9, {3.745578012335352*^9, 3.745578021055039*^9}, 
   3.7455889388999453`*^9, 3.745669556250519*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "recursion", " ", "relation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.725381025576803*^9, 3.725381034832769*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedPairingC", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"recursionCoefficientPairingC", " ", "coefficientC", " ", 
     RowBox[{
      RowBox[{"seedPairingC", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "-", 
        RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7253810535113707`*^9, 3.725381070255412*^9}, {
   3.725381133947908*^9, 3.7253811902024193`*^9}, {3.725381243818491*^9, 
   3.725381244290289*^9}, {3.725381438588726*^9, 3.725381451748848*^9}, {
   3.725381494918038*^9, 3.725381509163331*^9}, {3.7271612507765303`*^9, 
   3.7271612650470552`*^9}, {3.72716129610949*^9, 3.727161299820775*^9}, {
   3.7446107051193533`*^9, 3.744610707803578*^9}, {3.744631208725613*^9, 
   3.744631219815419*^9}, 3.7455771366369762`*^9, {3.745577181116027*^9, 
   3.745577184810848*^9}, {3.745577244049209*^9, 3.745577252979393*^9}, {
   3.745578011958579*^9, 3.745578049574998*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "solution", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedPairingCReduction", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"seedPairingC", "[", 
        RowBox[{"l_", ",", "p_"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
        "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"l", "+", "p", "+", "1"}], 
         RowBox[{"l", "+", "1"}]], ")"}], 
       RowBox[{
        RowBox[{"scalarPairing", "[", "l", "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "+", 
          RowBox[{"p", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"p", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seedPairingCSolution", "=", 
     RowBox[{"seedPairingCReduction", "/.", "scalaraPairingSolution"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedPairingC", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedPairingCSolution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7253815846346416`*^9, 3.7253815973894587`*^9}, {
   3.725381643066761*^9, 3.7253816991545153`*^9}, {3.727161283734291*^9, 
   3.727161287468463*^9}, {3.7446105664834146`*^9, 3.744610587409595*^9}, 
   3.744631233336487*^9, {3.744631327128797*^9, 3.744631373823819*^9}, {
   3.7446314050138607`*^9, 3.744631408447075*^9}, {3.745577153853928*^9, 
   3.745577154499592*^9}, {3.74557719552351*^9, 3.7455772242143793`*^9}, {
   3.745577341882144*^9, 3.745577410812793*^9}, {3.7455774578097754`*^9, 
   3.7455774793432426`*^9}, 3.7455780212347813`*^9, {3.745578053637424*^9, 
   3.745578068904866*^9}, {3.745578148452716*^9, 3.745578148686846*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "l", "+", "p"}], 
  RowBox[{"16", " ", "volSO3"}]]], "Output",
 CellChangeTimes->{
  3.744631408753943*^9, 3.7446350696611423`*^9, 3.7446387518149147`*^9, 
   3.744639346835664*^9, 3.744642211754405*^9, 3.744647627595529*^9, 
   3.744791016074247*^9, 3.7447913018219624`*^9, 3.744812402023991*^9, 
   3.7450579223713293`*^9, 3.745070107808825*^9, 3.745072414931286*^9, 
   3.7453294220972977`*^9, 3.745576188870884*^9, {3.745577168371183*^9, 
   3.745577195795279*^9}, 3.745577230799646*^9, {3.745577328424314*^9, 
   3.745577411268571*^9}, {3.745577469296586*^9, 3.745577480074181*^9}, {
   3.7455780581956997`*^9, 3.745578069185442*^9}, 3.745578153175165*^9, 
   3.745588938993183*^9, 3.745669556361968*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.7253817006246567`*^9, 3.725381702935335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingC", "/.", "seedPairingCSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.725381709457471*^9, 3.725381732652944*^9}, 
   3.727161279320758*^9, 3.744791059023675*^9, 3.745577361605814*^9, 
   3.7455774269006853`*^9, {3.74557807126718*^9, 3.745578073995283*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725381716590372*^9, 3.725381733185663*^9}, 
   3.7254358966701612`*^9, {3.727161281195731*^9, 3.727161302525434*^9}, {
   3.744610563257471*^9, 3.7446105899904213`*^9}, 3.744631377657776*^9, 
   3.744635069720766*^9, 3.744638751918893*^9, 3.744639346916707*^9, 
   3.744642212060307*^9, 3.744647627948573*^9, 3.744791016170686*^9, 
   3.74479105949961*^9, 3.744791301988886*^9, 3.744812404975029*^9, 
   3.745057922395081*^9, 3.745070107844102*^9, 3.745072415107333*^9, 
   3.7453294221313553`*^9, 3.745576188895955*^9, 3.745577328456725*^9, 
   3.745577427265277*^9, 3.7455774766251783`*^9, {3.745578071775516*^9, 
   3.745578074224326*^9}, 3.74558893903014*^9, 3.7456695564056587`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed structure D: (0,0)x(0,0)x(l+p,l)", "Subsection",
 CellChangeTimes->{{3.725364111584852*^9, 3.72536412018952*^9}, {
   3.744622439040349*^9, 3.744622511675452*^9}, 3.744793007712123*^9, {
   3.745576777798503*^9, 3.745576788053677*^9}, {3.745578117908757*^9, 
   3.7455781333757973`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "differential", " ", "operators", " ", "after", " ", "integration", " ", 
    "by", " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"differentialAfterIntegrationD", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"l", "+", "p"}]], 
        FractionBox["1", "p"], "expr"}], "//", 
       RowBox[{
        RowBox[{"spinorDb", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
        RowBox[{"3", ",", "a"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"spinorD", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
    "applyEFProperties"}]}]}]], "Input",
 CellChangeTimes->{{3.7253660177010612`*^9, 3.725366019202979*^9}, {
  3.7253661715193987`*^9, 3.725366178913698*^9}, {3.72537998155728*^9, 
  3.725379984972767*^9}, {3.74557680092668*^9, 3.745576870869597*^9}, {
  3.745576947248679*^9, 3.745576971581449*^9}, {3.745578185976639*^9, 
  3.745578231441428*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "coefficient"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eqD", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"seedStructureD", "[", 
          RowBox[{"l", ",", "p"}], "]"}], "[", 
         RowBox[{
          RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]2"}], ",", 
          RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}], "//", 
        "differentialAfterIntegrationD"}], ")"}], "\[Equal]", 
      RowBox[{"coefficient", " ", 
       RowBox[{
        RowBox[{"seedStructureD", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "-", "1"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"4", "-", "\[CapitalDelta]1"}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]2", "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"4", "-", "\[CapitalDelta]3", "-", 
          RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solD", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqD", ",", "coefficient"}], "]"}], "//", "Flatten"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"recursionCoefficientPairingD", "=", 
    RowBox[{"coefficient", "/.", "solD"}]}]}]}]], "Input",
 CellChangeTimes->{{3.745576990551656*^9, 3.7455771191804733`*^9}, {
  3.745578233832736*^9, 3.7455782512952137`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "l", "+", "p"}], 
  RowBox[{"l", "+", "p"}]]], "Output",
 CellChangeTimes->{{3.745577103154393*^9, 3.745577119652484*^9}, 
   3.7455773282977*^9, 3.745578259574361*^9, 3.745588939117234*^9, 
   3.745669556495002*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "recursion", " ", "relation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.725381025576803*^9, 3.725381034832769*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"seedPairingD", "[", 
      RowBox[{"l", ",", "p"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
     "]"}], "\[Equal]", 
    RowBox[{"recursionCoefficientPairingD", " ", 
     RowBox[{
      RowBox[{"seedPairingD", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "-", "1"}]}], "]"}], "[", 
      RowBox[{"\[CapitalDelta]1", ",", 
       RowBox[{"\[CapitalDelta]2", "+", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "+", 
        RowBox[{"1", "/", "2"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7253810535113707`*^9, 3.725381070255412*^9}, {
   3.725381133947908*^9, 3.7253811902024193`*^9}, {3.725381243818491*^9, 
   3.725381244290289*^9}, {3.725381438588726*^9, 3.725381451748848*^9}, {
   3.725381494918038*^9, 3.725381509163331*^9}, {3.7271612507765303`*^9, 
   3.7271612650470552`*^9}, {3.72716129610949*^9, 3.727161299820775*^9}, {
   3.7446107051193533`*^9, 3.744610707803578*^9}, {3.744631208725613*^9, 
   3.744631219815419*^9}, 3.7455771366369762`*^9, {3.745577181116027*^9, 
   3.745577184810848*^9}, {3.745577244049209*^9, 3.745577252979393*^9}, {
   3.7455782655722637`*^9, 3.745578272160797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "solution", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seedPairingDReduction", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"seedPairingD", "[", 
        RowBox[{"l_", ",", "p_"}], "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", 
        "\[CapitalDelta]3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"l", "+", "p", "+", "1"}], 
         RowBox[{"l", "+", "1"}]], ")"}], 
       RowBox[{
        RowBox[{"scalarPairing", "[", "l", "]"}], "[", 
        RowBox[{"\[CapitalDelta]1", ",", 
         RowBox[{"\[CapitalDelta]2", "+", 
          RowBox[{"p", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "+", 
          RowBox[{"p", "/", "2"}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seedPairingDSolution", "=", 
     RowBox[{"seedPairingDReduction", "/.", "scalaraPairingSolution"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedPairingD", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3"}], 
      "]"}], "/.", "seedPairingDSolution"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7253815846346416`*^9, 3.7253815973894587`*^9}, {
   3.725381643066761*^9, 3.7253816991545153`*^9}, {3.727161283734291*^9, 
   3.727161287468463*^9}, {3.7446105664834146`*^9, 3.744610587409595*^9}, 
   3.744631233336487*^9, {3.744631327128797*^9, 3.744631373823819*^9}, {
   3.7446314050138607`*^9, 3.744631408447075*^9}, {3.745577153853928*^9, 
   3.745577154499592*^9}, {3.74557719552351*^9, 3.7455772242143793`*^9}, {
   3.745577341882144*^9, 3.745577410812793*^9}, {3.7455774578097754`*^9, 
   3.7455774793432426`*^9}, {3.7455782821197844`*^9, 3.7455782962628527`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "l", "+", "p"}], 
  RowBox[{"16", " ", "volSO3"}]]], "Output",
 CellChangeTimes->{
  3.744631408753943*^9, 3.7446350696611423`*^9, 3.7446387518149147`*^9, 
   3.744639346835664*^9, 3.744642211754405*^9, 3.744647627595529*^9, 
   3.744791016074247*^9, 3.7447913018219624`*^9, 3.744812402023991*^9, 
   3.7450579223713293`*^9, 3.745070107808825*^9, 3.745072414931286*^9, 
   3.7453294220972977`*^9, 3.745576188870884*^9, {3.745577168371183*^9, 
   3.745577195795279*^9}, 3.745577230799646*^9, {3.745577328424314*^9, 
   3.745577411268571*^9}, {3.745577469296586*^9, 3.745577480074181*^9}, 
   3.74557829666521*^9, 3.745588939165435*^9, 3.745669556559751*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.7253817006246567`*^9, 3.725381702935335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"recursionRelationPairingD", "/.", "seedPairingDSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.725381709457471*^9, 3.725381732652944*^9}, 
   3.727161279320758*^9, 3.744791059023675*^9, 3.745577361605814*^9, 
   3.7455774269006853`*^9, {3.7455782984641237`*^9, 3.745578302016137*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.725381716590372*^9, 3.725381733185663*^9}, 
   3.7254358966701612`*^9, {3.727161281195731*^9, 3.727161302525434*^9}, {
   3.744610563257471*^9, 3.7446105899904213`*^9}, 3.744631377657776*^9, 
   3.744635069720766*^9, 3.744638751918893*^9, 3.744639346916707*^9, 
   3.744642212060307*^9, 3.744647627948573*^9, 3.744791016170686*^9, 
   3.74479105949961*^9, 3.744791301988886*^9, 3.744812404975029*^9, 
   3.745057922395081*^9, 3.745070107844102*^9, 3.745072415107333*^9, 
   3.7453294221313553`*^9, 3.745576188895955*^9, 3.745577328456725*^9, 
   3.745577427265277*^9, 3.7455774766251783`*^9, {3.745578300040278*^9, 
   3.745578302385442*^9}, 3.745588939202347*^9, 3.745669556590374*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermion structure A: (0,1)x(1,0)x(l,l)", "Subsection",
 CellChangeTimes->{{3.7270319001193027`*^9, 3.727031964633045*^9}, {
   3.744622441851997*^9, 3.744622456663402*^9}, {3.7446225042886763`*^9, 
   3.7446225267856627`*^9}, 3.7447930234577703`*^9, {3.745059016605666*^9, 
   3.7450590185574293`*^9}, 3.745073026721884*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "start", " ", "from", " ", "A"}], "=", 
    RowBox[{"<", 
     RowBox[{
      OverscriptBox["\[Psi]", "_"], "\[Psi]O"}], ">", " ", 
     RowBox[{
     "and", " ", "replace", " ", "all", " ", "the", " ", "operators", " ", 
      "by", " ", "their", " ", "duals", " ", 
      RowBox[{"(", 
       RowBox[{"shadow", " ", "+", " ", 
        RowBox[{"hermitian", " ", "conjugated", " ", "operators"}]}], 
       ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"structuresAdual", "=", 
   RowBox[{
    RowBox[{"structuresA", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]1", "\[Rule]", 
        RowBox[{"4", "-", "\[CapitalDelta]1"}]}], ",", 
       RowBox[{"\[CapitalDelta]2", "\[Rule]", 
        RowBox[{"4", "-", "\[CapitalDelta]2"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "\[Rule]", 
        RowBox[{"4", "-", "\[CapitalDelta]3"}]}]}], "}"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.727032416767211*^9, 3.727032438996099*^9}, {
  3.7273529169320307`*^9, 3.727353027619741*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "-", "l", "+", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]]}], ",", 
   RowBox[{
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], " ", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox["J", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", "l", "+", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "l", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "l", "-", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.727031970567675*^9, 3.727031984342889*^9}, 
   3.727032440091875*^9, 3.727269773409639*^9, 3.7273524801473503`*^9, {
   3.7273530100937777`*^9, 3.727353028912492*^9}, 3.727358869825686*^9, 
   3.727592416703869*^9, 3.727622376854292*^9, 3.727696558461775*^9, 
   3.744635069748551*^9, {3.744722251521645*^9, 3.744722265164824*^9}, 
   3.74481046078935*^9, 3.74489544226012*^9, 3.744896343751258*^9, 
   3.744921691557325*^9, 3.745059040641294*^9, {3.745065527551392*^9, 
   3.74506554328531*^9}, 3.745070107911972*^9, 3.74507241526035*^9, 
   3.745329422199381*^9, 3.745588939264135*^9, 3.745669556673561*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "take", " ", "the", " ", "differential", " ", "operators", " ", 
    "from", " ", "the", " ", "section", " ", 
    "\"\<Structure A: shadow transformation 1\>\"", " ", "and", " ", 
    "integrate", " ", "them", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"diff1", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"expr", "//", 
           RowBox[{
            RowBox[{"spinorD", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0", ",", 
              RowBox[{"-", "1"}]}], "]"}], "[", 
            RowBox[{"1", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
         RowBox[{
          RowBox[{"spinorDb", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
       "applyJacobiRelations"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"diff2", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"expr", "//", 
           RowBox[{
            RowBox[{"spinorDb", "[", 
             RowBox[{
              RowBox[{"+", 
               FractionBox["1", "2"]}], ",", "0", ",", 
              RowBox[{"-", "1"}]}], "]"}], "[", 
            RowBox[{"1", ",", "a"}], "]"}]}], "//", "Simplify"}], "//", 
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"+", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
          RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}], "//", 
       "applyJacobiRelations"}], "//", "Simplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727032100414646*^9, 3.727032122900866*^9}, 
   3.727032988168742*^9, {3.727353041381133*^9, 3.7273530499082813`*^9}, {
   3.727353090724843*^9, 3.727353098730337*^9}, {3.727353132329648*^9, 
   3.7273531520501623`*^9}, {3.727353588205379*^9, 3.727353590358837*^9}, {
   3.745065494454329*^9, 3.7450655353532667`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"entry11", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"structuresAdual", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", "diff1"}], 
     RowBox[{
      RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]2", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entry12", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"structuresAdual", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", "diff2"}], 
     RowBox[{
      RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entry21", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"structuresAdual", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "//", "diff1"}], 
     RowBox[{
      RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]2", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entry22", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"structuresAdual", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "//", "diff2"}], 
     RowBox[{
      RowBox[{"scalarStructure", "[", "l", "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
       RowBox[{"4", "-", "\[CapitalDelta]3"}]}], "]"}]], "//", "Factor"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.744810509201828*^9, 3.7448105997591476`*^9}, {
  3.7448106666001062`*^9, 3.744810742759035*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixUtranspose", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"entry11", ",", "entry12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"entry21", ",", "entry22"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.744810752322212*^9, 3.744810766483691*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"matrixU", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"matrixUtranspose", "//", "Transpose"}], "//", "Simplify"}], "//",
     "Factor"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727032383283231*^9, 3.727032384312717*^9}, {
  3.727032667182927*^9, 3.727032677255589*^9}, {3.727032768689839*^9, 
  3.727032770538938*^9}, {3.7270328028466682`*^9, 3.7270328138298483`*^9}, {
  3.7270328491515017`*^9, 3.727032854916444*^9}, {3.727356907871914*^9, 
  3.727356915992186*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "l"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", "l", "+", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "-", "\[CapitalDelta]3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "l", "+", "\[CapitalDelta]1", "+", 
        "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7270323851573133`*^9, {3.727032668596628*^9, 3.727032677624961*^9}, 
   3.727032770890236*^9, 3.7270328720193768`*^9, 3.7270330206655807`*^9, 
   3.7272698021574907`*^9, 3.727356844776799*^9, {3.72735690838589*^9, 
   3.727356919175054*^9}, 3.7273588986012707`*^9, 3.727592446453203*^9, 
   3.727622404950468*^9, 3.727696593988662*^9, 3.74463506992021*^9, 
   3.744810777232664*^9, 3.744895519428187*^9, 3.744895552039904*^9, 
   3.744896373311954*^9, 3.744921720483986*^9, 3.7450590847953167`*^9, 
   3.7450655775754232`*^9, 3.745070137239184*^9, 3.74507245147484*^9, 
   3.7453294522331553`*^9, 3.7455889773386917`*^9, 3.745669586251359*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fermionThreePointPairing", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", "l"}], 
     RowBox[{
      SuperscriptBox["2", "4"], "volSO3"}]], 
    RowBox[{"matrixA", ".", "matrixU"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{
  3.727033153147902*^9, {3.727356899225897*^9, 3.7273569353063602`*^9}, {
   3.727358859698641*^9, 3.72735886262916*^9}, {3.744810788234293*^9, 
   3.7448108277681437`*^9}, {3.744895673623548*^9, 3.744895680928689*^9}, 
   3.7449216888357763`*^9, 3.744921726672144*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "l"}], 
      RowBox[{"8", " ", "volSO3"}]], ",", 
     FractionBox[
      RowBox[{"1", "+", "l"}], 
      RowBox[{"16", " ", "volSO3"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "l"}], 
      RowBox[{"16", " ", "volSO3"}]], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "2"], 
      RowBox[{"16", " ", "l", " ", "volSO3"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.727033153767766*^9, 3.7270333310275908`*^9, 3.727033414747789*^9, 
   3.7272698021876907`*^9, {3.727356900001424*^9, 3.727356936987158*^9}, 
   3.727358863661707*^9, 3.727358898645062*^9, 3.727359011226289*^9, 
   3.72759244655375*^9, 3.727622405083201*^9, 3.727696594032701*^9, 
   3.744635069949813*^9, {3.744810784003631*^9, 3.744810828843833*^9}, 
   3.7448955200273333`*^9, 3.744895552957543*^9, 3.744895681618238*^9, 
   3.7448963733589277`*^9, {3.7449217205207357`*^9, 3.744921727236115*^9}, 
   3.745059084841105*^9, 3.745065577622006*^9, 3.745070137267848*^9, 
   3.7450724515298443`*^9, 3.745329452267208*^9, 3.745588977371011*^9, 
   3.7456695862705393`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MFT", "Chapter",
 CellChangeTimes->{{3.725436141375976*^9, 3.7254361417514668`*^9}, {
  3.7272697836553288`*^9, 3.727269784114798*^9}, {3.7446311373370647`*^9, 
  3.744631144396201*^9}}],

Cell[CellGroupData[{

Cell["Seed correlator", "Subchapter",
 CellChangeTimes->{{3.727269788600422*^9, 3.72726979499151*^9}}],

Cell[CellGroupData[{

Cell["0. Constructing the C-coefficient", "Subsection",
 CellChangeTimes->{{3.744893168009704*^9, 3.744893172658955*^9}, {
  3.745579080495264*^9, 3.745579088099329*^9}, {3.745579212178754*^9, 
  3.745579214075411*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "Ratio"}]}]}]}]}]}]}]}]}]}], " ", "of", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"volumes", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727105325405089*^9, 3.727105341180415*^9}, 
   3.7271055977771*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reduceVolumeSO4ToSO3", "=", 
   RowBox[{
    RowBox[{"volSO4", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["\[Pi]", 
         FractionBox["d", "2"]]}], 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]], "volSO3"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.744635143111754*^9, 3.744635199651616*^9}, {
  3.744639342678443*^9, 3.744639344750211*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "final"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"result", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.725455622030002*^9, 3.725455624645191*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shadowCoefficientA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA1", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{
       RowBox[{"4", "-", "ds"}], ",", 
       RowBox[{"4", "-", "dF"}], ",", 
       RowBox[{"4", "-", "\[CapitalDelta]"}]}], "]"}], "/.", 
     "seedShadowCoefficientA1Solution"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725436303197976*^9, 3.725436323895708*^9}, {
   3.725446460985237*^9, 3.725446506156726*^9}, 3.725446568217293*^9, {
   3.725447600951557*^9, 3.725447624976864*^9}, {3.727094106205968*^9, 
   3.727094118406057*^9}, {3.727094392157892*^9, 3.7270943966598253`*^9}, {
   3.7270953635904617`*^9, 3.727095368561111*^9}, {3.727095554566039*^9, 
   3.727095579193632*^9}, {3.727096366066104*^9, 3.727096371645052*^9}, {
   3.744631897953846*^9, 3.744631941995903*^9}, {3.744632095752104*^9, 
   3.744632103798636*^9}, 3.74551005802486*^9, {3.74557630408757*^9, 
   3.745576306178824*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shadowCoefficientB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientA2", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"ds", ",", 
       RowBox[{"4", "-", "dF"}], ",", 
       RowBox[{"4", "-", "\[CapitalDelta]"}]}], "]"}], "/.", 
     "seedShadowCoefficientA2Solution"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725436319244544*^9, 3.7254363262393923`*^9}, {
   3.7254465183589373`*^9, 3.725446571160797*^9}, {3.7254476046646214`*^9, 
   3.725447629637804*^9}, {3.727094384663311*^9, 3.7270943998752403`*^9}, {
   3.727095382144168*^9, 3.727095391452381*^9}, {3.7270955837646008`*^9, 
   3.72709559541835*^9}, {3.7270963759724092`*^9, 3.7270963800185013`*^9}, {
   3.7446319966110992`*^9, 3.744632023852717*^9}, {3.744632094439152*^9, 
   3.744632105359129*^9}, 3.7455100147978354`*^9, {3.745576310600119*^9, 
   3.745576312335753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shadowCoefficientC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"seedShadowCoefficientC3", "[", 
       RowBox[{"l", ",", "p"}], "]"}], "[", 
      RowBox[{"ds", ",", "dF", ",", 
       RowBox[{"4", "-", "\[CapitalDelta]"}]}], "]"}], "/.", 
     "seedShadowCoefficientC3Solution"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725453611949131*^9, 3.725453660194015*^9}, {
   3.725453716775588*^9, 3.725453791764777*^9}, {3.72709540082707*^9, 
   3.7270954831929817`*^9}, 3.727095536910695*^9, {3.727095602045065*^9, 
   3.727095629089735*^9}, {3.727096387602915*^9, 3.7270963907280207`*^9}, {
   3.744632060642308*^9, 3.7446321071917267`*^9}, {3.745576268123457*^9, 
   3.745576271001802*^9}, {3.7455763150695457`*^9, 3.745576317396597*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefficientD", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"plancherelMeasure", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l", ",", 
        RowBox[{"l", "+", "p"}]}], "]"}], "/.", "plancherelMeasureSolution"}], 
     FractionBox[
      RowBox[{"1", "+", "l", "+", "p"}], 
      RowBox[{
       SuperscriptBox["2", "4"], "volSO3"}]]], "/.", 
    "reduceVolumeSO4ToSO3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725436144887883*^9, 3.725436258936637*^9}, {
   3.725436333727566*^9, 3.725436335888102*^9}, {3.725446576689533*^9, 
   3.7254465853947163`*^9}, 3.725453618847713*^9, {3.7254536636000633`*^9, 
   3.7254536655210123`*^9}, {3.7270958887300243`*^9, 3.727095916978155*^9}, 
   3.7270959879489183`*^9, {3.727096018680831*^9, 3.727096021234385*^9}, {
   3.727096057080669*^9, 3.727096059503495*^9}, 3.727105511538238*^9, {
   3.744632141530048*^9, 3.744632180143031*^9}, {3.7446350029223433`*^9, 
   3.744635019108185*^9}, 3.744635132234687*^9, {3.744635205667458*^9, 
   3.744635206074389*^9}, 3.7446393485024757`*^9, 3.745579099739818*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"answer", "=", 
   RowBox[{
    RowBox[{
    "shadowCoefficientA", " ", "shadowCoefficientB", " ", 
     "shadowCoefficientC", " ", "coefficientD"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "\[Element]", "Integers"}], ")"}], "&&", 
         RowBox[{"(", 
          RowBox[{"p", "\[Element]", "Integers"}], ")"}]}]}]}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7446321737550383`*^9, 3.74463218612825*^9}, {
  3.7446322247384567`*^9, 3.7446322286832037`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "writing"}]}]}]}]}]}]}]}]}]}], " ", "the", " ", 
    "C"}], "-", 
   RowBox[{"coefficient", " ", "for", " ", "the", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"paper", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727096858592312*^9, 3.7270968644542007`*^9}, {
  3.745579114093511*^9, 3.74557913071673*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"partA", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"p", "+", "1"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]", "-", "2", "+", 
      RowBox[{"p", "/", "2"}]}], ")"}], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "-", "\[CapitalDelta]", "+", "l", "+", 
       FractionBox["p", "2"]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[CapitalDelta]", "+", "l", "+", 
       FractionBox["p", "2"], "-", "1"}], "]"}]]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.727096485893077*^9, 3.727096501358521*^9}, {
  3.7270965601709433`*^9, 3.7270965934071913`*^9}, {3.727096651535912*^9, 
  3.727096724620058*^9}, {3.727097607996739*^9, 3.727097609607197*^9}, {
  3.7271056179579973`*^9, 3.727105625134729*^9}, {3.744632247634989*^9, 
  3.744632247813899*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"partB", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", "ds"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "dF", "-", 
       FractionBox["p", "2"]}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", "ds", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dF", "-", 
       FractionBox["p", "2"]}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.727096737563129*^9, 3.7270967591757383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"partC", "=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"ds", "+", "dF", "-", "\[CapitalDelta]", "+", "l"}], "2"], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"ds", "-", "dF", "+", "\[CapitalDelta]", "+", "l"}], "2"], 
      "]"}]}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"4", "-", "ds", "-", "dF", "+", "\[CapitalDelta]", "+", "l"}],
         "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"4", "-", "ds", "+", "dF", "-", "\[CapitalDelta]", "+", "l"}],
         "2"], "]"}], "  "}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.727096503140007*^9, 3.727096519642037*^9}, {
  3.727096627019315*^9, 3.7270966493299837`*^9}, {3.727096745014633*^9, 
  3.7270967730034733`*^9}, {3.7270968756164217`*^9, 3.727096945325268*^9}, {
  3.727096989908853*^9, 3.727097097118709*^9}, {3.727097129022997*^9, 
  3.727097154236918*^9}, {3.727097194194154*^9, 3.727097198385366*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"partD", "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "ds"}], "+", "dF", "+", "\[CapitalDelta]", "+", "l", 
         "+", "p"}], "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", "ds", "+", "dF", "+", "\[CapitalDelta]", 
         "+", "l", "+", "p"}], "2"], "]"}]}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{
       "4", "+", "ds", "-", "dF", "-", "\[CapitalDelta]", "+", "l", "+", 
        "p"}], "2"], "]"}], 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{
       "8", "-", "ds", "-", "dF", "-", "\[CapitalDelta]", "+", "l", "+", 
        "p"}], "2"], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.727097185643633*^9, 3.727097205492859*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "check", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.744632263667798*^9, 3.7446322668213367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"partA", " ", "partB", " ", "partC", " ", "partD"}], "-", 
   "answer"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.744632204717112*^9, 3.744632256726392*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7446322170545673`*^9, 3.744632257404755*^9}, 
   3.744634325290605*^9, 3.744635215232704*^9, 3.744638821871785*^9, 
   3.744639391473791*^9, 3.744642260619755*^9, 3.7446476646889563`*^9, 
   3.744791127407042*^9, 3.744791335074058*^9, 3.744812482030807*^9, 
   3.745057941835894*^9, 3.745329454259933*^9, 3.745576196151236*^9, 
   3.74557628077144*^9, {3.745576328445684*^9, 3.745576351731065*^9}, 
   3.745579104950214*^9, 3.74557915087068*^9, 3.7455889796049833`*^9, 
   3.745669599847384*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1. Poles and residues", "Subsection",
 CellChangeTimes->{{3.7271006995001907`*^9, 3.727100702350274*^9}, {
  3.727106521380707*^9, 3.727106521872939*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "poles"}]}]}]}]}]}]}]}]}]}], " ", "and", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"residues", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7254544576494637`*^9, 3.725454503080201*^9}, {
  3.725455594317568*^9, 3.725455596184127*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", "Null"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"answerFinal", "=", 
   RowBox[{
    RowBox[{"answer", "/.", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", 
      RowBox[{"ds", "+", "dF", "+", "l", "+", 
       RowBox[{"2", "n"}]}]}]}], "//", "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.725454515997706*^9, 3.72545456381454*^9}, 
   3.725454975960541*^9, 3.725455245579373*^9, 3.72545528491509*^9, {
   3.727096116194408*^9, 3.7270961708974333`*^9}, {3.727100783198538*^9, 
   3.727100787473819*^9}, {3.744634341265398*^9, 3.744634347199614*^9}, {
   3.744638593350524*^9, 3.74463859400747*^9}, 3.744638643498108*^9, 
   3.744638842550605*^9, {3.744639027933799*^9, 3.744639028621777*^9}, {
   3.744639247317992*^9, 3.744639248905654*^9}, {3.745588643180274*^9, 
   3.745588645228181*^9}, {3.745589879037075*^9, 3.74558989301764*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"residues", " ", "for", " ", "each", " ", "n"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"productOPE", "[", "nValue_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Residue", "[", 
      RowBox[{"answerFinal", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nValue"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.725454799285684*^9, 3.725454803277595*^9}, {
   3.725454891123845*^9, 3.725454934368268*^9}, {3.725455218999393*^9, 
   3.725455260237143*^9}, {3.725455292501*^9, 3.725455292959968*^9}, {
   3.725455327987043*^9, 3.725455329039198*^9}, {3.7254554145780993`*^9, 
   3.725455417939672*^9}, {3.725455535420808*^9, 3.725455535589508*^9}, 
   3.7270961816108217`*^9, {3.7271007209986687`*^9, 3.727100729513858*^9}, {
   3.727100795993998*^9, 3.727100862569148*^9}, 3.7446385993668213`*^9, {
   3.744638966202504*^9, 3.744638986157117*^9}, {3.744639030483679*^9, 
   3.744639032761574*^9}, {3.744639134100894*^9, 3.7446391371796618`*^9}, 
   3.7446392193666563`*^9, {3.7446392557594833`*^9, 3.7446392587245893`*^9}, 
   3.7446394781316633`*^9, {3.745588650638159*^9, 3.7455886959779663`*^9}, 
   3.745588798073838*^9, {3.745589326808125*^9, 3.745589341759652*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"residues", " ", "for", " ", "all", " ", "n"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "\[Element]", "Integers"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"l", "\[GreaterEqual]", "0"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"p", "\[Element]", "Integers"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"p", "\[GreaterEqual]", "0"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"nSt", "\[Element]", "Integers"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"nSt", "\[GreaterEqual]", "0"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"n", "\[Element]", "Integers"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"n", "\[GreaterEqual]", "0"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"productOPEfinal", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "nSt"}], ")"}], "answerFinal"}], ",", 
         RowBox[{"n", "\[Rule]", "nSt"}]}], "]"}]}], "/.", 
      RowBox[{"nSt", "\[Rule]", "n"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7455887022995157`*^9, 3.745588765191174*^9}, {
   3.7455887999892282`*^9, 3.745588810943115*^9}, 3.745588993814337*^9, {
   3.7455890472814074`*^9, 3.745589063170171*^9}, {3.745589181042053*^9, 
   3.745589182110648*^9}, {3.745589217864843*^9, 3.745589297537875*^9}, {
   3.745589346211885*^9, 3.745589350325848*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"productOPEfinal", "/.", 
       RowBox[{"n", "\[Rule]", "i"}]}], 
      RowBox[{" ", 
       RowBox[{"productOPE", "[", "i", "]"}]}]], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7455893528222113`*^9, 3.745589371027751*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.745589375351728*^9, 3.745669622385367*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "writing"}]}]}]}]}]}]}]}]}]}], " ", "in", " ",
     "the", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"paper", " ", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.745589378658445*^9, 3.7455893828915443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resPartA", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", "+", "p", "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"ds", "+", "dF", "+", 
        RowBox[{"2", "n"}], "+", "l", "-", "2", "+", 
        RowBox[{"p", "/", "2"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "n", "+", "l"}], "]"}]}]], "   ", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "ds"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ds", "+", "n", "+", "l"}], "]"}]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Gamma", "[", "ds", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "ds", "-", "n"}], "]"}]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resPartB", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"dF", "+", "n", "+", "l", "+", 
        FractionBox["p", "2"]}], "]"}], " "}], 
     RowBox[{" ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "dF", "-", "n", "+", 
        FractionBox["p", "2"]}], "]"}], " "}]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "dF", "-", 
       FractionBox["p", "2"]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"dF", "-", "1", "-", 
       FractionBox["p", "2"]}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resPartC", "=", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "-", "ds", "-", "dF", "-", 
         RowBox[{"2", "n"}], "+", 
         FractionBox["p", "2"]}], "]"}], " "}], 
      RowBox[{" ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "-", "ds", "-", "dF", "-", "n", "+", 
         FractionBox["p", "2"]}], "]"}]}]], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ds", "+", "dF", "+", "n", "+", "l", "+", 
        FractionBox["p", "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ds", "+", "dF", "+", 
        RowBox[{"2", "n"}], "+", 
        RowBox[{"2", " ", "l"}], "+", 
        FractionBox["p", "2"]}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "check", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resPartA", " ", "resPartB", " ", "resPartC"}], "-", 
   "productOPEfinal"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.727101877884584*^9, 3.727101882746468*^9}, {
   3.7271019145021667`*^9, 3.727101924562891*^9}, {3.727102155537949*^9, 
   3.727102339451363*^9}, {3.727102376223486*^9, 3.727102378342215*^9}, {
   3.727102643434754*^9, 3.727102657243246*^9}, {3.727102760576305*^9, 
   3.727102825953045*^9}, {3.727102916041739*^9, 3.727103038522718*^9}, {
   3.727103086256618*^9, 3.72710311169998*^9}, {3.72710338534863*^9, 
   3.727103401611217*^9}, {3.727103512109836*^9, 3.727103532264496*^9}, {
   3.727103570240459*^9, 3.727103583824459*^9}, {3.727105639619821*^9, 
   3.7271056421080093`*^9}, {3.744634354148965*^9, 3.74463435431323*^9}, 
   3.7446394870383253`*^9, {3.745589393318565*^9, 3.745589408733694*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7455893984207287`*^9, 3.7456696227429037`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Comparison with known results", "Subsection",
 CellChangeTimes->{{3.727100556743887*^9, 3.727100567162911*^9}, {
  3.727106538031127*^9, 3.727106538479639*^9}, {3.745508791129882*^9, 
  3.745508791281487*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "case"}]}]}]}]}]}]}]}]}]}], " ", "p"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"0", " ", "--"}], "--"}], "--"}], "-", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", "--"}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.725447675763424*^9, 3.725447679290813*^9}, {
  3.7254555997545424`*^9, 3.725455602182019*^9}, {3.745589434247334*^9, 
  3.745589435725832*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resultp0", "=", 
  RowBox[{
   RowBox[{"answer", "/.", 
    RowBox[{"p", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7254476537851152`*^9, 3.725447673513323*^9}, {
   3.725448171334832*^9, 3.7254481732246923`*^9}, 3.72545368052085*^9, 
   3.7270960700091887`*^9, 3.744632862077908*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "dF"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", "ds"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "l", "-", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"dF", "+", "ds", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], 
     "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"dF", "-", "ds", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
     "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "dF"}], "+", "ds", "+", "l", "+", "\[CapitalDelta]"}], 
       ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "dF", "+", "ds", "+", "l", "+", 
        "\[CapitalDelta]"}], ")"}]}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dF"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "ds", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", "dF", "-", "ds", "+", "l", "-", "\[CapitalDelta]"}], 
       ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "dF", "-", "ds", "+", "l", "-", "\[CapitalDelta]"}], 
       ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "dF", "+", "ds", "+", "l", "-", "\[CapitalDelta]"}], 
       ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "dF", "-", "ds", "+", "l", "+", "\[CapitalDelta]"}], 
       ")"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.7254476596738367`*^9, 3.7254476855366364`*^9}, 
   3.725448173897707*^9, {3.725453671278496*^9, 3.725453682594211*^9}, 
   3.725453729258544*^9, {3.7254537746790953`*^9, 3.7254537978009863`*^9}, {
   3.727096068292735*^9, 3.7270960900825043`*^9}, 3.727096405019641*^9, 
   3.727105656401589*^9, 3.7271086925921497`*^9, {3.744632862986821*^9, 
   3.744632878579764*^9}, 3.744634398468895*^9, 3.744635248659881*^9, 
   3.744639504111781*^9, 3.744642325072691*^9, 3.744647676525681*^9, 
   3.744791169746282*^9, 3.744791342924268*^9, 3.74481250538172*^9, 
   3.745057956996873*^9, 3.7453294614257097`*^9, {3.745576374453086*^9, 
   3.745576396605358*^9}, 3.745589452777793*^9, 3.745669631422385*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vectorResult", "=", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"l", "-", "1"}]], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[CapitalDelta]", "-", "1"}], "]"}], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["d", "2"], "-", "\[CapitalDelta]1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["d", "2"], "-", "\[CapitalDelta]2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["d", "2"], "+", "l"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "+", "l", "-", "\[CapitalDelta]"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "\[CapitalDelta]1", "]"}], 
      RowBox[{"Gamma", "[", "\[CapitalDelta]2", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"l", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[CapitalDelta]", "-", 
        FractionBox["d", "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[CapitalDelta]", "+", "l", "-", "1"}], "]"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]", "+", "l", "+", "\[CapitalDelta]1", "-", 
         "\[CapitalDelta]2"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]", "+", "l", "-", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "l", "-", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]", "+", "l", "-", "d", "+", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2"}], "2"], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "d", "-", "\[CapitalDelta]", "+", "l", "+", "\[CapitalDelta]1", "-", 
         "\[CapitalDelta]2"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "d", "-", "\[CapitalDelta]", "+", "l", "-", "\[CapitalDelta]1", "+", 
         "\[CapitalDelta]2"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"2", "d"}], "+", "l", "-", "\[CapitalDelta]", "-", 
         "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{
        "\[CapitalDelta]", "+", "l", "+", "d", "-", "\[CapitalDelta]1", "-", 
         "\[CapitalDelta]2"}], "2"], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725447770872979*^9, 3.72544792265765*^9}, {
   3.725447953535143*^9, 3.7254479751629963`*^9}, {3.725448010511293*^9, 
   3.725448167117012*^9}, {3.725448293434667*^9, 3.725448294498385*^9}, {
   3.725448480409296*^9, 3.7254484867736473`*^9}, 3.725455610153236*^9, {
   3.744642136788887*^9, 3.744642138808515*^9}, {3.745576384410965*^9, 
   3.745576385445236*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["resultp0", "vectorResult"], "/.", 
    RowBox[{"d", "\[Rule]", "4"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]1", "\[Rule]", "ds"}], ",", 
     RowBox[{"\[CapitalDelta]2", "\[Rule]", "dF"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.725448179224618*^9, 3.725448189166234*^9}, {
   3.725448256664956*^9, 3.725448258914954*^9}, 3.727096037713252*^9, {
   3.7270960759618196`*^9, 3.72709607909727*^9}, {3.727096407836296*^9, 
   3.727096411456464*^9}, 3.745576391692644*^9}],

Cell[BoxData[
 SuperscriptBox["2", 
  RowBox[{"-", "l"}]]], "Output",
 CellChangeTimes->{{3.7254481864030237`*^9, 3.725448197519965*^9}, 
   3.7254482599034986`*^9, 3.725448300193606*^9, {3.725453673294097*^9, 
   3.7254536861835403`*^9}, 3.725453731169834*^9, {3.725453776377706*^9, 
   3.725453799555374*^9}, 3.725455611674087*^9, {3.7270960796588984`*^9, 
   3.727096092750702*^9}, 3.727096411990163*^9, 3.727105656512545*^9, 
   3.727108692861516*^9, 3.744632879800639*^9, 3.744634400880374*^9, 
   3.744635249752067*^9, 3.744639506061447*^9, 3.7446423272152777`*^9, 
   3.744647676966168*^9, 3.744791171131502*^9, 3.744791343283485*^9, 
   3.7448125054875517`*^9, 3.745057957103302*^9, 3.745329461530733*^9, {
   3.745576374550857*^9, 3.745576396722392*^9}, 3.7455894631002827`*^9, 
   3.745669631526829*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", " ", "case"}]}]}]}]}]}]}]}]}]}], " ", "p"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", " ", "--"}], "--"}], "--"}], 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", "--"}]}]}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.72545513755541*^9, 3.7254551574326687`*^9}, {
  3.745589440331121*^9, 3.745589442238036*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"operator", " ", 
    RowBox[{"Xb", ":", " ", 
     RowBox[{"P_", 
      RowBox[{"{", "XbX", "}"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"spinPs", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"l", "!"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", "+", "l"}], ",", "n"}], "]"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{"l", "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "+", "1"}], ",", 
          RowBox[{"l", "+", "n"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", "n", "-", "1"}], 
          ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", 
           RowBox[{"2", " ", "n"}]}], ",", "l"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"guessPs", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"spinPs", "[", 
       RowBox[{"l", ",", "n"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "-", "1"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "n", "-", "3"}], ",", "n"}],
          "]"}]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.709521391697741*^9, 3.709521398585227*^9}, {
   3.709521445612949*^9, 3.709521480755855*^9}, 3.709521510996091*^9, {
   3.70952158289537*^9, 3.7095215853966503`*^9}, {3.70952344365026*^9, 
   3.709523529396646*^9}, {3.709523579870208*^9, 3.709523581875494*^9}, {
   3.710341552710581*^9, 3.71034155410585*^9}, {3.713173586781078*^9, 
   3.7131735970334597`*^9}, 3.7131736332338614`*^9, {3.717752549979916*^9, 
   3.717752613705079*^9}, {3.7177528094565487`*^9, 3.717752839586484*^9}, {
   3.71775310552954*^9, 3.717753110779626*^9}, {3.717753307273116*^9, 
   3.717753378485216*^9}, {3.717753435954987*^9, 3.7177534381478643`*^9}, {
   3.7177535639695168`*^9, 3.717753564109672*^9}, 3.7455894675961313`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"operator", " ", 
    RowBox[{"Y", ":", " ", 
     RowBox[{"P_", 
      RowBox[{"{", "YYb", "}"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"spinPds", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"l", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "+", "l"}], ",", 
          RowBox[{"n", "+", "1"}]}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{"1", "+", "l", "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "+", "1"}], ",", 
          RowBox[{"l", "+", "n"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", "n", "-", "1"}], 
          ",", 
          RowBox[{"1", "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", 
           RowBox[{"2", "n"}], "+", "1"}], ",", "l"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"guessPds", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"spinPds", "[", 
       RowBox[{"l", ",", "n"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "-", "1"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "-", "1"}], ",", 
          RowBox[{"1", "+", "n"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "n", "-", "2"}], ",", "n"}],
          "]"}]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.709522306838258*^9, 3.709522350351246*^9}, {
   3.709522425870385*^9, 3.709522477807756*^9}, {3.709522557398109*^9, 
   3.709522557510113*^9}, {3.709523536375884*^9, 3.709523605279649*^9}, {
   3.713173604657308*^9, 3.713173635803418*^9}, {3.717752617105289*^9, 
   3.7177526743272448`*^9}, {3.717752820217492*^9, 3.717752851488966*^9}, {
   3.717753320644188*^9, 3.717753328243608*^9}, {3.717753389488817*^9, 
   3.717753441956511*^9}, 3.745589472979357*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"comparison", "--"}], "--"}], "--"}], 
              "--"}]}]}]}]}]}]}]}]}]}]}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "-"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.725455372967577*^9, 3.72545537538768*^9}, {
  3.725455555342804*^9, 3.725455568914564*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "p"], "productOPEfinal"}], "/.", 
    RowBox[{"p", "\[Rule]", "1"}]}], 
   RowBox[{
    RowBox[{"guessPs", "[", 
     RowBox[{"l", ",", "n"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]s", "\[Rule]", "ds"}], ",", 
      RowBox[{"\[Tau]f", "\[Rule]", 
       RowBox[{"dF", "-", 
        FractionBox["1", "2"]}]}]}], "}"}]}]], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7455894862294617`*^9, 3.7455895381889153`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.745589509167852*^9, 3.745589539524572*^9}, 
   3.7456696325524406`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermionic correlator", "Subchapter",
 CellChangeTimes->{{3.727269788600422*^9, 3.727269802959985*^9}, {
   3.745059475317981*^9, 3.745059476574133*^9}, 3.7450614805112543`*^9}],

Cell[CellGroupData[{

Cell["0. Constructing the C-coefficient", "Subsection",
 CellChangeTimes->{{3.744893188031558*^9, 3.7448931943519487`*^9}, {
   3.7448978353116837`*^9, 3.74489783550314*^9}, {3.745064155561468*^9, 
   3.745064155793035*^9}, 3.745579218409409*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "Ratio"}]}]}]}]}]}]}]}]}]}], " ", "of", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"volumes", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.727105325405089*^9, 3.727105341180415*^9}, 
   3.7271055977771*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reduceVolumeSO4ToSO3", "=", 
   RowBox[{
    RowBox[{"volSO4", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["\[Pi]", 
         FractionBox["d", "2"]]}], 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]], "volSO3"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "4"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "first"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"part", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.745061706790662*^9, 3.745061710554125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"threePointPairingContribution", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"fermionThreePointPairing", "//", "Inverse"}], "//", 
     "Transpose"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.727352604521759*^9, 3.727352620513122*^9}, {
   3.7273569452471123`*^9, 3.727356966521871*^9}, {3.727358916067758*^9, 
   3.7273589196707077`*^9}, {3.7273590162677526`*^9, 3.727359018355618*^9}, 
   3.745060303095254*^9, 3.745065662558316*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"part1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"plancherelMeasure", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "l"}], "]"}], "/.", 
        "plancherelMeasureSolution"}], ")"}], 
      "threePointPairingContribution"}], "/.", "reduceVolumeSO4ToSO3"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745061724839082*^9, 3.7450617497382317`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "second"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"part", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7450617134661922`*^9, 3.7450617153848124`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shadowCoefficientI", "=", 
   RowBox[{
    RowBox[{"finalShadowMatrixA1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]1", "\[Rule]", 
        RowBox[{"4", "-", "df"}]}], ",", 
       RowBox[{"\[CapitalDelta]2", "\[Rule]", 
        RowBox[{"4", "-", "df"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "\[Rule]", 
        RowBox[{"4", "-", "\[CapitalDelta]"}]}]}], "}"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725436303197976*^9, 3.725436323895708*^9}, {
   3.725446460985237*^9, 3.725446506156726*^9}, 3.725446568217293*^9, {
   3.725447600951557*^9, 3.725447624976864*^9}, {3.727094106205968*^9, 
   3.727094118406057*^9}, {3.727094392157892*^9, 3.7270943966598253`*^9}, {
   3.7270953635904617`*^9, 3.727095368561111*^9}, {3.727095554566039*^9, 
   3.727095579193632*^9}, {3.727096366066104*^9, 3.727096371645052*^9}, {
   3.727270188800247*^9, 3.727270190822775*^9}, {3.7272702273732862`*^9, 
   3.727270293604167*^9}, 3.727352114810861*^9, 3.727352204366949*^9, 
   3.7273523364645987`*^9, 3.727352377212935*^9, {3.727358618387722*^9, 
   3.727358623397566*^9}, {3.727592395414176*^9, 3.727592397797831*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shadowCoefficientII", "=", 
   RowBox[{
    RowBox[{"finalShadowMatrixB2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]1", "\[Rule]", "df"}], ",", 
       RowBox[{"\[CapitalDelta]2", "\[Rule]", 
        RowBox[{"4", "-", "df"}]}], ",", 
       RowBox[{"\[CapitalDelta]3", "\[Rule]", 
        RowBox[{"4", "-", "\[CapitalDelta]"}]}]}], "}"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.725436319244544*^9, 3.7254363262393923`*^9}, {
   3.7254465183589373`*^9, 3.725446571160797*^9}, {3.7254476046646214`*^9, 
   3.725447629637804*^9}, {3.727094384663311*^9, 3.7270943998752403`*^9}, {
   3.727095382144168*^9, 3.727095391452381*^9}, {3.7270955837646008`*^9, 
   3.72709559541835*^9}, {3.7270963759724092`*^9, 3.7270963800185013`*^9}, {
   3.72727030359655*^9, 3.727270329266129*^9}, {3.7273521169163113`*^9, 
   3.72735211703225*^9}, 3.7273523406954193`*^9, 3.72735237957644*^9, {
   3.7273586733057404`*^9, 3.7273586784470243`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shadowCoefficientIII", "=", 
   RowBox[{
    RowBox[{"finalShadowMatrixC3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]1", "\[Rule]", "df"}], ",", 
       RowBox[{"\[CapitalDelta]2", "\[Rule]", "df"}], ",", 
       RowBox[{"\[CapitalDelta]3", "\[Rule]", 
        RowBox[{"4", "-", "\[CapitalDelta]"}]}]}], "}"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.74506308508895*^9, 3.745063094870512*^9}, {
  3.7450631336595497`*^9, 3.7450631356973352`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"part2", "=", 
   RowBox[{
    RowBox[{
    "shadowCoefficientI", ".", "shadowCoefficientII", ".", 
     "shadowCoefficientIII"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.74506315311654*^9, {3.745063242037794*^9, 3.745063242652999*^9}, 
   3.7450634692840767`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "final"}]}]}]}]}]}]}]}]}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"result", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.725455622030002*^9, 3.725455624645191*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"finalResult", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"part1", ".", "part2", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "main", " ", "formula", " ", "differs", " ", "by", " ", "a", 
    " ", "minus", " ", "from", " ", "our", " ", 
    RowBox[{"case", "!"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "have", " ", "also", " ", "introduced", " ", "the", " ", 
    "matric", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], " ", "for", " ", "an", " ", 
    "easy", " ", "comparison", " ", "with", " ", "the", " ", "other", " ", 
    "work"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.725436144887883*^9, 3.725436258936637*^9}, {
   3.725436333727566*^9, 3.725436335888102*^9}, {3.725446576689533*^9, 
   3.7254465853947163`*^9}, 3.725453618847713*^9, {3.7254536636000633`*^9, 
   3.7254536655210123`*^9}, {3.7270958887300243`*^9, 3.727095916978155*^9}, 
   3.7270959879489183`*^9, {3.727096018680831*^9, 3.727096021234385*^9}, {
   3.727096057080669*^9, 3.727096059503495*^9}, 3.727105511538238*^9, {
   3.727270680696054*^9, 3.7272707119249153`*^9}, {3.7272708693425198`*^9, 
   3.727270896009169*^9}, {3.727352632077504*^9, 3.727352647546427*^9}, {
   3.7273569760354633`*^9, 3.727357001784745*^9}, {3.727357452755645*^9, 
   3.727357475560864*^9}, {3.727592401031189*^9, 3.727592410134391*^9}, {
   3.745060286066269*^9, 3.74506031442638*^9}, {3.7450603534332542`*^9, 
   3.745060366637066*^9}, {3.745061782730844*^9, 3.745061795050967*^9}, {
   3.745064376395393*^9, 3.74506438676893*^9}, {3.745065599022727*^9, 
   3.7450656117166986`*^9}, 3.745589610090055*^9, {3.7455897587137527`*^9, 
   3.745589804643251*^9}, {3.745669656958129*^9, 3.74566965728242*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["1. Poles and residues: l\[GreaterEqual]1", "Subsection",
 CellChangeTimes->{{3.7271006995001907`*^9, 3.727100702350274*^9}, {
   3.727106521380707*^9, 3.727106521872939*^9}, {3.727622815837329*^9, 
   3.727622835672661*^9}, {3.7276230986189547`*^9, 3.7276231108428583`*^9}, 
   3.745061219014679*^9, {3.745589830390731*^9, 3.745589830632456*^9}}],

Cell[CellGroupData[{

Cell["Case n\[GreaterEqual]1", "Subsubsection",
 CellChangeTimes->{{3.745590052405267*^9, 3.7455900627826242`*^9}, {
   3.745590291417879*^9, 3.745590299710869*^9}, 3.745590362487584*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "poles"}]}]}]}]}]}]}]}]}]}], " ", "and", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"residues", "--"}], "--"}], "--"}]}], "-", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", "--"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7254544576494637`*^9, 3.725454503080201*^9}, {
  3.725455594317568*^9, 3.725455596184127*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", "Null"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"finalResultSimplified", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"finalResult", "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{
         RowBox[{"2", "df"}], "+", 
         RowBox[{"2", "n"}], "+", "l", "-", "1"}]}]}], "//", "Simplify"}], "//",
      "FullSimplify"}]}], ";"}], "//", "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.725454515997706*^9, 3.72545456381454*^9}, 
   3.725454975960541*^9, 3.725455245579373*^9, 3.72545528491509*^9, {
   3.727096116194408*^9, 3.7270961708974333`*^9}, {3.727100783198538*^9, 
   3.727100787473819*^9}, 3.727357053490823*^9, {3.7273572417553263`*^9, 
   3.727357253736796*^9}, {3.727357291605748*^9, 3.72735732187877*^9}, {
   3.7273574035599127`*^9, 3.727357417052693*^9}, {3.7273574666784*^9, 
   3.7273574817575607`*^9}, {3.727357541008052*^9, 3.727357555538056*^9}, {
   3.7273591172625103`*^9, 3.727359117424994*^9}, {3.7273594421901083`*^9, 
   3.727359450255432*^9}, {3.745061818008333*^9, 3.7450618375221252`*^9}, {
   3.745064363212941*^9, 3.7450643634788227`*^9}, 3.745589848713345*^9, {
   3.745589903956078*^9, 3.745589904829007*^9}, {3.745589939178308*^9, 
   3.745589946474984*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.323718`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.725454532498536*^9, 3.7254545648563757`*^9}, 
   3.7254549880699663`*^9, {3.7254552476634207`*^9, 3.725455285455544*^9}, {
   3.727096110090125*^9, 3.72709617275776*^9}, {3.727100708534028*^9, 
   3.727100724697296*^9}, {3.727100768747081*^9, 3.727100789939024*^9}, 
   3.727105637645338*^9, {3.727357251780986*^9, 3.727357259056212*^9}, {
   3.7273572992854548`*^9, 3.7273573285777273`*^9}, {3.727357404695146*^9, 
   3.727357417392818*^9}, {3.72735748014622*^9, 3.727357494004593*^9}, {
   3.727357551449242*^9, 3.727357565986719*^9}, 3.7273580694403267`*^9, 
   3.7273589936455793`*^9, 3.727359141261661*^9, 3.727359446236641*^9, 
   3.72735951156139*^9, 3.727622561037455*^9, 3.745060466228895*^9, 
   3.74506075695475*^9, 3.7450614481304293`*^9, {3.745061839693438*^9, 
   3.745061853316593*^9}, 3.745062708871018*^9, {3.745062744429154*^9, 
   3.745062787050247*^9}, 3.745062859656233*^9, {3.745062900575499*^9, 
   3.7450629529743567`*^9}, 3.745063005330722*^9, {3.745063042661579*^9, 
   3.7450630653092747`*^9}, 3.7450631243829107`*^9, 3.745063170562084*^9, 
   3.7450632052109528`*^9, 3.745063259426265*^9, 3.7450635921615353`*^9, 
   3.745064421758081*^9, 3.745065629999527*^9, 3.745065694191875*^9, 
   3.745070158102331*^9, 3.7450722377903852`*^9, 3.7450725030176687`*^9, 
   3.74532953174395*^9, 3.74558985662635*^9, 3.745589926315063*^9, 
   3.745590101483007*^9, 3.745669687497631*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "each", " ", "value", " ", "of", " ", "n", " ", "for", " ", "each", " ", 
    "component"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"productOPE11", "[", "nValue_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"finalResultSimplified", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "nValue"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"productOPE12", "[", "nValue_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"finalResultSimplified", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "nValue"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"productOPE21", "[", "nValue_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"finalResultSimplified", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "nValue"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"productOPE22", "[", "nValue_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"finalResultSimplified", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "nValue"}], "}"}]}], "]"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"productOPEmat", "[", "nValue_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"productOPE11", "[", "nValue", "]"}], ",", 
        RowBox[{"productOPE12", "[", "nValue", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"productOPE21", "[", "nValue", "]"}], ",", 
        RowBox[{"productOPE22", "[", "nValue", "]"}]}], "}"}]}], 
     "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.725454799285684*^9, 3.725454803277595*^9}, {
   3.725454891123845*^9, 3.725454934368268*^9}, {3.725455218999393*^9, 
   3.725455260237143*^9}, {3.725455292501*^9, 3.725455292959968*^9}, {
   3.725455327987043*^9, 3.725455329039198*^9}, {3.7254554145780993`*^9, 
   3.725455417939672*^9}, {3.725455535420808*^9, 3.725455535589508*^9}, 
   3.7270961816108217`*^9, {3.7271007209986687`*^9, 3.727100729513858*^9}, {
   3.727100795993998*^9, 3.727100862569148*^9}, {3.7273596029287148`*^9, 
   3.7273596113652363`*^9}, 3.7276225141123734`*^9, 3.745061853179648*^9, {
   3.7455899559716463`*^9, 3.745589987730073*^9}, {3.745590199933836*^9, 
   3.745590228271276*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "all", " ", "values", " ", "of", " ", "n", " ", "and", " ", "all", " ", 
   "components"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745589990193375*^9, 3.745590000736998*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", "\[Element]", "Integers"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"l", "\[GreaterEqual]", "1"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"p", "\[Element]", "Integers"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"mSt", "\[Element]", "Integers"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"mSt", "\[GreaterEqual]", "0"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"n", "\[Element]", "Integers"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"n", "\[GreaterEqual]", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"productOPEfermions", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "mSt"}], ")"}], "finalResultSimplified"}], "/.", 
          RowBox[{"n", "\[Rule]", 
           RowBox[{"m", "+", "1"}]}]}], ",", 
         RowBox[{"m", "\[Rule]", "mSt"}]}], "]"}]}], "/.", 
      RowBox[{"mSt", "\[Rule]", 
       RowBox[{"n", "-", "1"}]}]}], "//", "FullSimplify"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.745590107308106*^9, 3.745590160629017*^9}, {
  3.745590581891787*^9, 3.7455906079352713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.289255`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.745590574435588*^9, 3.745590594113791*^9}, 
   3.745590625599266*^9, 3.745669709887138*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "check", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745590164339427*^9, 3.74559016740611*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"productOPEfermions", "/.", 
        RowBox[{"n", "\[Rule]", "i"}]}], ")"}], "-", 
      RowBox[{"productOPEmat", "[", "i", "]"}]}], "//", "FullSimplify"}], "//",
     "MatrixForm"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.745590178127955*^9, 3.745590185328495*^9}, {
  3.745590235852888*^9, 3.745590261374442*^9}, {3.745590305081649*^9, 
  3.745590306162854*^9}, {3.7455906368594627`*^9, 3.7455906610302687`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.745590634370635*^9, 3.7455906736761303`*^9}, 
   3.745669723633141*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", " ", "writing"}]}]}]}]}]}]}]}]}]}], " ", "in", " ", 
   "the", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"paper", " ", "--"}], "--"}], "--"}], "--"}], "--"}], 
        "--"}], "--"}], "--"}], "--"}], "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7455906900037003`*^9, 3.745590701683807*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"common", " ", "factors"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.727718777476386*^9, 3.727718779594777*^9}, {
  3.74559075220354*^9, 3.745590758149385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"commonA", "=", 
   RowBox[{"128", 
    SuperscriptBox["\[Pi]", "2"], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", "+", "1"}]], " ", 
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "df"}], "-", "l", "-", 
        RowBox[{"2", " ", "n"}]}]]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", "+", "n", "+", "1"}], ")"}], "!"}]}]], 
    FractionBox[
     RowBox[{"l", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}]}], 
     RowBox[{"2", "+", "l"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "df"}], "-", "3", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], 
     RowBox[{
      RowBox[{"2", " ", "df"}], "-", "4", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sec", "[", 
       RowBox[{"df", " ", "\[Pi]"}], "]"}], "2"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"df", "-", 
         FractionBox["3", "2"]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"df", "+", 
         FractionBox["1", "2"]}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7277163833366327`*^9, 3.72771643047052*^9}, 
   3.727717919693372*^9, {3.7277182035375013`*^9, 3.727718209099327*^9}, {
   3.727718329836567*^9, 3.727718331790291*^9}, {3.7277184567694893`*^9, 
   3.7277184674977093`*^9}, {3.7277198320182*^9, 3.7277198326168222`*^9}, {
   3.7277198937479267`*^9, 3.72771989592276*^9}, {3.727720380102261*^9, 
   3.727720444680552*^9}, 3.727720655686936*^9, {3.72772089415287*^9, 
   3.727720894399808*^9}, {3.745072810774444*^9, 3.745072818210538*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"commonB", "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"df", "-", 
        FractionBox["1", "2"], "+", "l", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "df"}], "-", "3", "+", "l", "+", "n"}], "]"}]}]}], 
    RowBox[{" ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"df", "-", "1", "+", "l", "+", "n"}], "]"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7277165604353437`*^9, 3.7277165639505577`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"commonC", "=", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", "df", "-", "n"}], "]"}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "-", 
        RowBox[{"2", " ", "df"}], "-", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "-", "df", "-", "n"}], "]"}]}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7277167659041977`*^9, 3.7277167691217127`*^9}, {
   3.727717962837038*^9, 3.727717980229998*^9}, {3.727718018561898*^9, 
   3.727718025263565*^9}, 3.727718249953128*^9, {3.727718319185367*^9, 
   3.727718320997939*^9}, 3.7277206540312023`*^9, 3.727720892584827*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"common", "=", 
   RowBox[{"commonA", " ", "commonB", " ", "commonC"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.727718359019413*^9, 3.727718369614401*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"components", " ", "--"}]}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"partP11", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "n", "+", "1"}], ")"}], " ", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "l", " "}], "l"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "df"}], "-", "3", "+", "n"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "df"}], "-", "4", "+", "l", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"partP12", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "df"}], "-", "5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "df"}], "-", "2", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"partP22", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "n"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "df"}], "-", "2", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "df"}], "-", "4", "+", "l"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", " ", "+", 
           RowBox[{"2", "  ", "n"}]}], ")"}]}], "+", 
        RowBox[{"2", "n", 
         RowBox[{"(", 
          RowBox[{"1", "+", " ", "n"}], ")"}]}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"finalMatrixFermionsN", "=", 
     RowBox[{"common", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"partP11", ",", "partP12"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"partP12", ",", "partP22"}], "}"}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727698792514707*^9, 3.727698852681388*^9}, {
   3.727715726091929*^9, 3.72771573118263*^9}, 3.727715958809349*^9, {
   3.727716417562509*^9, 3.727716437021475*^9}, {3.7277166222356873`*^9, 
   3.727716622982757*^9}, {3.7277170170678062`*^9, 3.727717026843528*^9}, 
   3.727717850430723*^9, {3.727717977372177*^9, 3.727717983561146*^9}, {
   3.7277181991594133`*^9, 3.727718214349215*^9}, {3.727718256825912*^9, 
   3.72771825910041*^9}, {3.7277184863038*^9, 3.727718514285935*^9}, {
   3.7277198350519114`*^9, 3.727719846755513*^9}, {3.7277199043576517`*^9, 
   3.7277199140793037`*^9}, {3.745590789613192*^9, 3.745590790217745*^9}, {
   3.74559084979841*^9, 3.745590899396452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"-", " ", 
      RowBox[{"check", " ", "--"}]}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["finalMatrixFermionsN", "productOPEfermions"], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.727698792514707*^9, 3.727698852681388*^9}, {
   3.727699160407892*^9, 3.727699160539171*^9}, {3.7276991932927732`*^9, 
   3.727699238020081*^9}, {3.727715530357832*^9, 3.727715530665811*^9}, {
   3.727716208543412*^9, 3.727716209072584*^9}, {3.7277164646237288`*^9, 
   3.727716470790244*^9}, {3.727716636011393*^9, 3.727716636644966*^9}, {
   3.727716942111046*^9, 3.727716963863779*^9}, {3.727717994945122*^9, 
   3.7277179983667088`*^9}, {3.727718120683897*^9, 3.727718137667707*^9}, {
   3.7277182191687107`*^9, 3.727718223464974*^9}, 3.727718254120657*^9, {
   3.727718519501651*^9, 3.727718533550948*^9}, {3.727719859299642*^9, 
   3.727719859787396*^9}, 3.727719920319162*^9, {3.7455908063128443`*^9, 
   3.74559081264606*^9}, {3.745590904132452*^9, 3.7455909516103563`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745590942543501*^9, 3.74559095301229*^9}, 
   3.7456697239731817`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case n=0", "Subsubsection",
 CellChangeTimes->{{3.745590052405267*^9, 3.745590071480538*^9}, {
  3.745590365555482*^9, 3.745590365681096*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "only", " ", "coefficient", " ", "which", " ", "has", " ", "a",
     " ", "pole", " ", "at", " ", "n"}], "=", 
   RowBox[{"0", " ", "is", " ", "the", " ", "22", " ", "component"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.745591032888711*^9, 3.745591047302166*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", "\[Element]", "Integers"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"l", "\[GreaterEqual]", "1"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"p", "\[Element]", "Integers"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"finalResultSimplified", "/.", 
     RowBox[{"df", "\[Rule]", "1.7"}]}], "/.", 
    RowBox[{"l", "\[Rule]", "3"}]}], ",", 
   RowBox[{"n", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "can", " ", "choose", " ", "randomly", " ", "the", " ", 
    "values", " ", "of", " ", "df", " ", "and", " ", "l"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.74559108792772*^9, 3.74559116385751*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.018469135802469137`", ",", 
     RowBox[{"-", "0.047802469135802474`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.047802469135802474`"}], ",", 
     RowBox[{"-", "\[Infinity]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.745591094037504*^9, {3.7455911244981813`*^9, 3.7455911660749283`*^9}, 
   3.7456697325968113`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"productOPEfermions22N0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "0"}], ")"}], 
        RowBox[{"finalResultSimplified", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{"n", "\[Rule]", "0"}]}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745591195423604*^9, 3.745591218765668*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", " ", "writing"}]}]}]}]}]}]}]}]}]}], " ", "in", " ", 
   "the", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"paper", " ", "--"}], "--"}], "--"}], "--"}], "--"}], 
        "--"}], "--"}], "--"}], "--"}], "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7455906900037003`*^9, 3.745590701683807*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalMatrixFermions22N0", "=", 
   RowBox[{"8", 
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "df"}], "-", "l"}]], " "}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "-", "1"}], ")"}], "!"}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"df", "-", 
         FractionBox["1", "2"], "+", "l"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", " ", "df"}], "-", "1", "+", "l"}], "]"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"df", "+", 
         FractionBox["1", "2"]}], "]"}], "2"], "  ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"df", "-", "1", "+", "l"}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745591246204493*^9, 3.745591248581614*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["finalMatrixFermions22N0", "productOPEfermions22N0"], "//", 
    "FullSimplify"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7455909818194*^9, 3.745590986397222*^9}, {
  3.745591229652409*^9, 3.745591264107188*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7455912605609293`*^9, 3.745591264951459*^9}, 
   3.7456697348330812`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Comparison with known results", "Subsection",
 CellChangeTimes->{{3.727623162236341*^9, 3.727623185425272*^9}, {
  3.744893269952425*^9, 3.744893289527834*^9}, {3.745064164310377*^9, 
  3.7450641644784527`*^9}, {3.745591303940556*^9, 3.745591307873798*^9}}],

Cell[CellGroupData[{

Cell["Known results from the other work", "Subsubsection",
 CellChangeTimes->{{3.745591318210126*^9, 3.745591320525742*^9}, {
  3.745669759840787*^9, 3.745669767983593*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", " ", "known"}]}]}]}]}]}]}]}]}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"result", " ", "--"}], "--"}], "--"}], "--"}], "--"}], 
        "--"}], "--"}], "--"}], "--"}], "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.745589682531673*^9, 3.745589697536963*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "\[GreaterEqual]", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"result11", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["df", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", "n"}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}], "+", 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
        RowBox[{"2", " ", "df", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"3", " ", "n"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["4", "n"], 
        RowBox[{"n", "!"}], "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "df"}], "+", "l", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "df"}], "-", "5", "+", 
          RowBox[{"2", "n"}]}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "df"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", "df"}]}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "df"}], "+", "l", "+", "n", "-", "3"}], ")"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "df"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "n"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"df", "-", "1"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", "n"}], "]"}],
          "2"], 
        RowBox[{"Gamma", "[", "l", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"l", "+", "2"}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}], "+", "l", "+", 
           RowBox[{"2", " ", "n"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"result22", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"2", "df", " ", "l"}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "l"}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}], "df"}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], 
       RowBox[{
        SuperscriptBox["4", "n"], 
        RowBox[{"n", "!"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "df"}], "-", "5", "+", 
          RowBox[{"2", "n"}]}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "df"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", "df"}]}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "df"}], "+", "l", "+", "n", "-", "3"}], ")"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "df"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "n"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"df", "-", "1"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", "n"}], "]"}],
          "2"], 
        RowBox[{"Gamma", "[", "l", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"l", "+", "2"}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}], "+", "l", "+", 
           RowBox[{"2", " ", "n"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"result12", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"5", " ", "n"}], "-", 
        RowBox[{"2", " ", "df", " ", "n"}], "-", 
        SuperscriptBox["n", "2"]}], 
       RowBox[{
        SuperscriptBox["4", "n"], 
        RowBox[{"n", "!"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "df"}], "-", "5", "+", 
          RowBox[{"2", "n"}]}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", "df"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", "df"}]}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "df"}], "+", "l", "+", "n", "-", "3"}], ")"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "df"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "n"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"df", "-", "1"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", "n"}], "]"}],
          "2"], 
        RowBox[{"Gamma", "[", "l", "]"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"l", "+", "2"}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}], "+", "l", "+", 
           RowBox[{"2", " ", "n"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}]]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.727359699486018*^9, 3.727359724497254*^9}, {
  3.727623211624703*^9, 3.7276232122115583`*^9}, {3.727626837572803*^9, 
  3.727626844114698*^9}, {3.745591372644167*^9, 3.745591381387245*^9}},
 ExpressionUUID -> "d9710462-6331-4c4f-94d2-de02209ea1ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resultFermionsMatrix", "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"result11", "[", 
       RowBox[{"l", ",", "n"}], "]"}], ",", 
      RowBox[{"result12", "[", 
       RowBox[{"l", ",", "n"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"result12", "[", 
       RowBox[{"l", ",", "n"}], "]"}], ",", 
      RowBox[{"result22", "[", 
       RowBox[{"l", ",", "n"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.745591369207746*^9, 3.7455914240960083`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "=", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"result22n0", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "df", "+", "l"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "df"}], "+", "l"}], "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "df"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", "l", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "df"}], "+", 
        RowBox[{"2", " ", "l"}]}], "]"}]}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.721733238333473*^9, 3.721733288207088*^9}, 
   3.721733322187895*^9, 3.721733454057275*^9, {3.722938585705049*^9, 
   3.7229385918635807`*^9}, {3.722940091895249*^9, 3.722940093191008*^9}, {
   3.727626820143898*^9, 3.727626866425921*^9}, 3.745591383739773*^9},
 ExpressionUUID -> "ab61ae47-4ceb-4925-aafa-7b58ebffd9f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching definitions", "Subsubsection",
 CellChangeTimes->{{3.745591325598524*^9, 3.7455913322264557`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", " ", "comparison"}]}]}]}]}], " ", "with", " ", "the", 
     " ", "\"\<four-fermion numerical bootstrap paper\>\""}], ":", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"-", "\[IndentingNewLine]", "1."}]}]}]}]}], " ", "they", " ",
      "compute", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], 
     SubsuperscriptBox["\[Lambda]", 
      RowBox[{"<", 
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Dagger]"], "\[Psi]O"}], ">"}], "a"], 
     SubsuperscriptBox["\[Lambda]", 
      RowBox[{"<", 
       RowBox[{
        SuperscriptBox["O\[Psi]", "\[Dagger]"], "\[Psi]"}], ">"}], "b"]}]}], 
   ";", "\[IndentingNewLine]", "       ", 
   RowBox[{
   "2.", " ", "the", " ", "definition", " ", "of", " ", "the", " ", "left", 
    " ", "OPE", " ", "coefficients", " ", "is", " ", "identical", " ", "to", 
    " ", "ours"}], ";", "\[IndentingNewLine]", "       ", 
   RowBox[{
   "3.", " ", "we", " ", "match", " ", "the", " ", "definitions", " ", "of", 
    " ", "the", " ", "right", " ", "OPE"}], ";"}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.744891784136238*^9, 3.744891840715672*^9}, {
  3.744891890306225*^9, 3.7448919240145063`*^9}, {3.744892017241748*^9, 
  3.744892140271038*^9}, {3.7448921741585073`*^9, 3.744892245197701*^9}, {
  3.745062533424385*^9, 3.7450625345313377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"their", " ", "paper"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rightStructuresNoKinematicsTheirPaper", "=", 
     RowBox[{"n3ListStructures", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"l", ",", "l"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rightKinematicsTheirPaper", "=", 
     RowBox[{
      RowBox[{"n3KinematicFactor", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]3", ",", "\[CapitalDelta]2", ",", 
          "\[CapitalDelta]1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l", ",", "l"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"rightCorrelatorTheirPaper", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"rightKinematicsTheirPaper", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]Ofbf", "[", "1", "]"}], 
          RowBox[{"rightStructuresNoKinematicsTheirPaper", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]Ofbf", "[", "2", "]"}], 
          RowBox[{"rightStructuresNoKinematicsTheirPaper", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}], "//", 
      "denormalizeInvariants"}], "//", "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
  3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
  3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
  3.744892256358287*^9, 3.7448923062624083`*^9}, {3.744892342580002*^9, 
  3.744892420168249*^9}, {3.7448925092132683`*^9, 3.744892524403751*^9}, {
  3.744892605846807*^9, 3.7448926136679983`*^9}, {3.744892644028144*^9, 
  3.744892655777246*^9}, {3.744892865038966*^9, 3.744892888448894*^9}, {
  3.745057700701664*^9, 3.745057713771639*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
      "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
      "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "-", 
      "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["J", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], " ", 
     SuperscriptBox["I", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     RowBox[{"\[Lambda]Ofbf", "[", "1", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["I", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     SuperscriptBox["I", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     RowBox[{"\[Lambda]Ofbf", "[", "2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.7201165005349197`*^9, 
   3.7248216552498837`*^9, {3.724823897237568*^9, 3.7248239098788433`*^9}, 
   3.725004770207574*^9, 3.725004973406994*^9, 3.725005125153941*^9, {
   3.744892308511572*^9, 3.744892319119616*^9}, 3.744892350767873*^9, 
   3.7448924255381002`*^9, 3.744892524892317*^9, {3.7448926085782957`*^9, 
   3.744892657405243*^9}, 3.7448928894643927`*^9, 3.744893506541686*^9, 
   3.744897838699736*^9, 3.7450575825561666`*^9, {3.7450577036767597`*^9, 
   3.745057714081689*^9}, 3.745064336468364*^9, 3.7450643946409273`*^9, 
   3.745065616570936*^9, 3.745065670851944*^9, 3.745070139224736*^9, 
   3.745072480845999*^9, 3.745329494599962*^9, 3.745591341886197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"our", " ", "paper"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rightCorrelatorOurPaper", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]ffbO", "[", "1", "]"}], 
      RowBox[{"structuresC", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]ffbO", "[", "2", "]"}], 
      RowBox[{"structuresC", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.744892532042367*^9, 3.744892600853264*^9}, {
  3.744892634095935*^9, 3.744892665091825*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "l", "-", "\[CapitalDelta]1", "-", 
      "\[CapitalDelta]2", "+", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
      "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "l"}], "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
      "-", "\[CapitalDelta]3"}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["I", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox["J", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], " ", 
     RowBox[{"\[Lambda]ffbO", "[", "1", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["I", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     SuperscriptBox["I", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["X", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     RowBox[{"\[Lambda]ffbO", "[", "2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7448926280853157`*^9, 3.7448926655923843`*^9}, 
   3.744892890355754*^9, 3.744893506572372*^9, 3.744897838834778*^9, 
   3.745057588384049*^9, {3.745057704402329*^9, 3.745057715296393*^9}, 
   3.745064336588687*^9, 3.745064394762394*^9, 3.745065616694623*^9, 
   3.745065670976007*^9, 3.745070139345469*^9, 3.74507248099876*^9, 
   3.745329494717915*^9, 3.7455913420290527`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "comparison", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"relation", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"rightCorrelatorTheirPaper", "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "rightCorrelatorOurPaper"}], "//", 
             RowBox[{"permutePoints", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "//", 
            RowBox[{"permutePoints", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], "//", 
           RowBox[{"permutePoints", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], 
        "rightKinematicsTheirPaper"], "//", "applyEFProperties"}], "//", 
      "Simplify"}], "//", "normalizeInvariants"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7448926824542637`*^9, 3.7448926873283873`*^9}, {
  3.7448927912496853`*^9, 3.744892844156918*^9}, {3.744892900072196*^9, 
  3.7448929341319647`*^9}, {3.745057603293508*^9, 3.7450576148354273`*^9}, {
  3.745057662397552*^9, 3.745057680523267*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "l"], " ", 
        RowBox[{"\[Lambda]ffbO", "[", "1", "]"}]}], "+", 
       RowBox[{"\[Lambda]Ofbf", "[", "1", "]"}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "l"], " ", 
        RowBox[{"\[Lambda]ffbO", "[", "2", "]"}]}], "-", 
       RowBox[{"\[Lambda]Ofbf", "[", "2", "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.744892806852561*^9, 3.744892844751986*^9}, {
   3.744892891361403*^9, 3.74489293488456*^9}, 3.744893506615964*^9, 
   3.7448978389663773`*^9, 3.7450576363698177`*^9, {3.745057670780386*^9, 
   3.745057716237954*^9}, 3.7450643367785273`*^9, 3.7450643948504066`*^9, 
   3.7450656167814903`*^9, 3.745065671061742*^9, 3.745070139449286*^9, 
   3.7450724811569843`*^9, 3.745329494817082*^9, 3.745591342145144*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"relationSolution", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]ffbO", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "1"}]], " ", 
       RowBox[{"\[Lambda]Ofbf", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]ffbO", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], " ", 
       RowBox[{"\[Lambda]Ofbf", "[", "2", "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.744892976967729*^9, 3.7448930077149773`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"relation", "/.", "relationSolution"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.744893009127481*^9, 3.744893033045949*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.744893023319667*^9, 3.744893033708015*^9}, 
   3.744893506653221*^9, 3.74489783901476*^9, 3.745057720063059*^9, 
   3.745064336815593*^9, 3.745064394889817*^9, 3.745065616823537*^9, 
   3.7450656711151*^9, 3.745070139483768*^9, 3.745072481416768*^9, 
   3.745329494854035*^9, 3.745591342188314*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "final", " ", "relation", " ", "between", " ", "our", " ", "and", " ", 
    "their", " ", "definitions", " ", "for", " ", "the", " ", "right", " ", 
    "OPE", " ", "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"matrixRelation", "=", 
    RowBox[{"(*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.744893120565496*^9, 3.744893123295761*^9}, {
  3.7448933959155827`*^9, 3.744893401708886*^9}, {3.7448934519875383`*^9, 
  3.7448934990744257`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison", "Subsubsection",
 CellChangeTimes->{{3.745590020377358*^9, 3.745590020607939*^9}, {
  3.745591352655274*^9, 3.745591354056875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"n", "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["result22n0", "finalMatrixFermions22N0"], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7455914338948107`*^9, 3.74559147440101*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.745591471901651*^9, 3.745591474780422*^9}, 
   3.74566974624261*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"n", "\[GreaterEqual]", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "\[Element]", "Integers"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"n", "\[GreaterEqual]", "1"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ratioFermions", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"resultFermionsMatrix", "[", 
       RowBox[{"l", ",", "n"}], "]"}], "finalMatrixFermionsN"], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7455914394323378`*^9, 3.745591539482195*^9}, {
  3.7455916067134743`*^9, 3.745591608780636*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745591519904158*^9, 3.745591563452531*^9}, 
   3.745591633920089*^9, 3.74566977006351*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 117, 2, 40, "Input"],
Cell[678, 24, 117, 2, 40, "Input"],
Cell[798, 28, 871, 24, 40, "Input"],
Cell[CellGroupData[{
Cell[1694, 56, 166, 2, 82, "Chapter"],
Cell[CellGroupData[{
Cell[1885, 62, 163, 2, 56, "Subsection"],
Cell[2051, 66, 1614, 48, 15043, "Input"],
Cell[CellGroupData[{
Cell[3690, 118, 969, 27, 11368, "Input"],
Cell[4662, 147, 972, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[5683, 167, 158, 2, 45, "Subsection"],
Cell[5844, 171, 2236, 65, 343, "Input"],
Cell[CellGroupData[{
Cell[8105, 240, 1399, 40, 371, "Input"],
Cell[9507, 282, 1004, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10560, 302, 154, 2, 45, "Subsection"],
Cell[10717, 306, 2566, 74, 91, "Input"],
Cell[13286, 382, 2582, 75, 91, "Input"],
Cell[15871, 459, 2427, 73, 91, "Input"],
Cell[18301, 534, 2349, 71, 91, "Input"],
Cell[CellGroupData[{
Cell[20675, 609, 99, 1, 44, "Subsubsection"],
Cell[20777, 612, 387, 11, 120, "Input"],
Cell[CellGroupData[{
Cell[21189, 627, 4014, 120, 550, "Input"],
Cell[25206, 749, 869, 12, 70, "Output"],
Cell[26078, 763, 867, 12, 70, "Output"],
Cell[26948, 777, 867, 12, 70, "Output"],
Cell[27818, 791, 867, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28722, 808, 2026, 60, 463, "Input"],
Cell[30751, 870, 875, 12, 70, "Output"],
Cell[31629, 884, 875, 12, 70, "Output"],
Cell[32507, 898, 877, 12, 70, "Output"],
Cell[33387, 912, 875, 12, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34311, 930, 114, 1, 35, "Subsubsection"],
Cell[34428, 933, 667, 18, 120, "Input"],
Cell[35098, 953, 1319, 41, 378, "Input"],
Cell[36420, 996, 1748, 48, 378, "Input"],
Cell[38171, 1046, 2288, 71, 275, "Input"],
Cell[40462, 1119, 2306, 71, 275, "Input"],
Cell[CellGroupData[{
Cell[42793, 1194, 2543, 73, 550, "Input"],
Cell[45339, 1269, 456, 6, 70, "Output"],
Cell[45798, 1277, 456, 6, 70, "Output"]
}, Open  ]],
Cell[46269, 1286, 598, 12, 120, "Input"],
Cell[46870, 1300, 624, 14, 120, "Input"],
Cell[CellGroupData[{
Cell[47519, 1318, 1918, 51, 477, "Input"],
Cell[49440, 1371, 1763, 49, 70, "Output"],
Cell[51206, 1422, 412, 6, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51655, 1433, 1922, 54, 477, "Input"],
Cell[53580, 1489, 1829, 52, 70, "Output"],
Cell[55412, 1543, 437, 6, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[55910, 1556, 158, 2, 45, "Subsection"],
Cell[56071, 1560, 430, 11, 150, "Input"],
Cell[CellGroupData[{
Cell[56526, 1575, 1743, 48, 472, "Input"],
Cell[58272, 1625, 4234, 105, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62543, 1735, 1459, 42, 472, "Input"],
Cell[64005, 1779, 4161, 109, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68203, 1893, 1703, 47, 472, "Input"],
Cell[69909, 1942, 4087, 103, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[74057, 2052, 123, 1, 67, "Chapter"],
Cell[CellGroupData[{
Cell[74205, 2057, 231, 3, 80, "Subchapter"],
Cell[74439, 2062, 242, 6, 6565, "Input"],
Cell[CellGroupData[{
Cell[74706, 2072, 1577, 35, 15770, "Input"],
Cell[76286, 2109, 2391, 38, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78714, 2152, 1321, 32, 15770, "Input"],
Cell[80038, 2186, 2324, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82399, 2230, 1326, 32, 15770, "Input"],
Cell[83728, 2264, 2309, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86074, 2308, 1410, 35, 15770, "Input"],
Cell[87487, 2345, 2360, 40, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89884, 2390, 1471, 35, 15770, "Input"],
Cell[91358, 2427, 2341, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93736, 2471, 1364, 33, 15770, "Input"],
Cell[95103, 2506, 2246, 38, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97386, 2549, 1356, 33, 15770, "Input"],
Cell[98745, 2584, 2254, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101036, 2628, 1354, 33, 15770, "Input"],
Cell[102393, 2663, 2235, 37, 70, "Output"]
}, Open  ]],
Cell[104643, 2703, 183, 3, 6565, "Input"],
Cell[CellGroupData[{
Cell[104851, 2710, 1294, 38, 20902, "Input"],
Cell[106148, 2750, 1255, 18, 70, "Output"],
Cell[107406, 2770, 1257, 18, 70, "Output"],
Cell[108666, 2790, 1257, 18, 70, "Output"],
Cell[109926, 2810, 1255, 18, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[111230, 2834, 256, 3, 59, "Subchapter"],
Cell[111489, 2839, 341, 7, 6565, "Input"],
Cell[CellGroupData[{
Cell[111855, 2850, 2408, 62, 25562, "Input"],
Cell[114266, 2914, 962, 22, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115265, 2941, 2504, 64, 25562, "Input"],
Cell[117772, 3007, 1777, 31, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119586, 3043, 2508, 64, 25562, "Input"],
Cell[122097, 3109, 1013, 24, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123147, 3138, 2509, 64, 25562, "Input"],
Cell[125659, 3204, 911, 19, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126607, 3228, 2466, 64, 34652, "Input"],
Cell[129076, 3294, 993, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130106, 3322, 2485, 64, 34652, "Input"],
Cell[132594, 3388, 910, 22, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133541, 3415, 2485, 64, 34652, "Input"],
Cell[136029, 3481, 1778, 32, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137844, 3518, 2484, 64, 34652, "Input"],
Cell[140331, 3584, 1696, 29, 70, "Output"]
}, Open  ]],
Cell[142042, 3616, 125, 2, 6565, "Input"],
Cell[CellGroupData[{
Cell[142192, 3622, 1237, 37, 20902, "Input"],
Cell[143432, 3661, 1285, 18, 70, "Output"],
Cell[144720, 3681, 1286, 18, 70, "Output"],
Cell[146009, 3701, 1286, 18, 70, "Output"],
Cell[147298, 3721, 1286, 18, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[148633, 3745, 296, 4, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[148954, 3753, 926, 23, 15616, "Input"],
Cell[149883, 3778, 1899, 33, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151819, 3816, 801, 20, 15616, "Input"],
Cell[152623, 3838, 1789, 31, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154449, 3874, 950, 24, 15616, "Input"],
Cell[155402, 3900, 851, 21, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156290, 3926, 797, 20, 15616, "Input"],
Cell[157090, 3948, 1736, 30, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158863, 3983, 969, 25, 15616, "Input"],
Cell[159835, 4010, 1766, 30, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161638, 4045, 916, 23, 15616, "Input"],
Cell[162557, 4070, 1826, 32, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164420, 4107, 1068, 26, 15616, "Input"],
Cell[165491, 4135, 1844, 31, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167372, 4171, 1062, 25, 15616, "Input"],
Cell[168437, 4198, 1868, 32, 70, "Output"]
}, Open  ]],
Cell[170320, 4233, 125, 2, 6565, "Input"],
Cell[CellGroupData[{
Cell[170470, 4239, 1283, 37, 20902, "Input"],
Cell[171756, 4278, 1236, 17, 70, "Output"],
Cell[172995, 4297, 1233, 17, 70, "Output"],
Cell[174231, 4316, 1233, 17, 70, "Output"],
Cell[175467, 4335, 1236, 17, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176764, 4359, 97, 1, 82, "Chapter"],
Cell[CellGroupData[{
Cell[176886, 4364, 162, 2, 80, "Subchapter"],
Cell[177051, 4368, 217, 5, 50, "Input"],
Cell[CellGroupData[{
Cell[177293, 4377, 933, 25, 81, "Input"],
Cell[178229, 4404, 1833, 36, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180099, 4445, 929, 25, 81, "Input"],
Cell[181031, 4472, 1869, 37, 70, "Output"]
}, Open  ]],
Cell[182915, 4512, 1379, 31, 121, "Input"],
Cell[184297, 4545, 1496, 40, 150, "Input"],
Cell[CellGroupData[{
Cell[185818, 4589, 411, 8, 86, "Input"],
Cell[186232, 4599, 1304, 20, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187573, 4624, 1079, 28, 128, "Input"],
Cell[188655, 4654, 1244, 17, 70, "Output"]
}, Open  ]],
Cell[189914, 4674, 132, 3, 50, "Input"],
Cell[190049, 4679, 1090, 30, 92, "Input"],
Cell[CellGroupData[{
Cell[191164, 4713, 351, 8, 85, "Input"],
Cell[191518, 4723, 926, 13, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[192493, 4742, 106, 1, 59, "Subchapter"],
Cell[192602, 4745, 217, 5, 96, "Input"],
Cell[CellGroupData[{
Cell[192844, 4754, 496, 13, 195, "Input"],
Cell[193343, 4769, 1051, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194431, 4800, 496, 13, 195, "Input"],
Cell[194930, 4815, 1129, 30, 70, "Output"]
}, Open  ]],
Cell[196074, 4848, 1108, 27, 360, "Input"],
Cell[197185, 4877, 237, 6, 96, "Input"],
Cell[197425, 4885, 1678, 45, 228, "Input"],
Cell[199106, 4932, 182, 3, 96, "Input"],
Cell[CellGroupData[{
Cell[199313, 4939, 289, 6, 96, "Input"],
Cell[199605, 4947, 1258, 19, 70, "Output"]
}, Open  ]],
Cell[200878, 4969, 267, 6, 96, "Input"],
Cell[CellGroupData[{
Cell[201170, 4979, 913, 26, 257, "Input"],
Cell[202086, 5007, 1147, 16, 70, "Output"]
}, Open  ]],
Cell[203248, 5026, 200, 4, 96, "Input"],
Cell[CellGroupData[{
Cell[203473, 5034, 730, 22, 166, "Input"],
Cell[204206, 5058, 1100, 17, 70, "Output"]
}, Open  ]],
Cell[205321, 5078, 531, 14, 166, "Input"],
Cell[CellGroupData[{
Cell[205877, 5096, 388, 8, 168, "Input"],
Cell[206268, 5106, 1023, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[207340, 5126, 240, 3, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[207605, 5133, 467, 6, 56, "Subsection"],
Cell[208075, 5141, 1813, 49, 343, "Input"],
Cell[CellGroupData[{
Cell[209913, 5194, 1287, 29, 133, "Input"],
Cell[211203, 5225, 2017, 33, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213257, 5263, 226, 3, 85, "Subsubsection"],
Cell[CellGroupData[{
Cell[213508, 5270, 1292, 30, 166, "Input"],
Cell[214803, 5302, 1998, 33, 70, "Output"]
}, Open  ]],
Cell[216816, 5338, 1172, 25, 166, "Input"],
Cell[217991, 5365, 2216, 56, 385, "Input"],
Cell[CellGroupData[{
Cell[220232, 5425, 509, 9, 166, "Input"],
Cell[220744, 5436, 1660, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222441, 5464, 1302, 34, 238, "Input"],
Cell[223746, 5500, 1372, 19, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[225167, 5525, 328, 4, 66, "Subsubsection"],
Cell[225498, 5531, 1951, 51, 428, "Input"],
Cell[CellGroupData[{
Cell[227474, 5586, 1571, 34, 235, "Input"],
Cell[229048, 5622, 1928, 33, 70, "Output"]
}, Open  ]],
Cell[230991, 5658, 268, 5, 96, "Input"],
Cell[CellGroupData[{
Cell[231284, 5667, 1134, 26, 227, "Input"],
Cell[232421, 5695, 1332, 23, 70, "Output"]
}, Open  ]],
Cell[233768, 5721, 1319, 26, 166, "Input"],
Cell[235090, 5749, 2364, 56, 316, "Input"],
Cell[CellGroupData[{
Cell[237479, 5809, 525, 10, 166, "Input"],
Cell[238007, 5821, 1849, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239893, 5852, 759, 20, 238, "Input"],
Cell[240655, 5874, 1051, 15, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241743, 5894, 1383, 35, 238, "Input"],
Cell[243129, 5931, 1386, 19, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[244564, 5956, 280, 4, 66, "Subsubsection"],
Cell[244847, 5962, 1854, 50, 343, "Input"],
Cell[CellGroupData[{
Cell[246726, 6016, 1385, 31, 188, "Input"],
Cell[248114, 6049, 2282, 45, 70, "Output"]
}, Open  ]],
Cell[250411, 6097, 217, 4, 96, "Input"],
Cell[CellGroupData[{
Cell[250653, 6105, 1108, 28, 301, "Input"],
Cell[251764, 6135, 1591, 34, 70, "Output"]
}, Open  ]],
Cell[253370, 6172, 1267, 26, 166, "Input"],
Cell[254640, 6200, 2211, 53, 316, "Input"],
Cell[CellGroupData[{
Cell[256876, 6257, 475, 9, 166, "Input"],
Cell[257354, 6268, 1703, 24, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259094, 6297, 1325, 33, 238, "Input"],
Cell[260422, 6332, 1212, 17, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[261695, 6356, 618, 8, 45, "Subsection"],
Cell[262316, 6366, 741, 22, 126, "Input"],
Cell[CellGroupData[{
Cell[263082, 6392, 948, 24, 77, "Input"],
Cell[264033, 6418, 1099, 15, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265169, 6438, 131, 2, 85, "Subsubsection"],
Cell[265303, 6442, 1099, 25, 182, "Input"],
Cell[266405, 6469, 1139, 26, 175, "Input"],
Cell[CellGroupData[{
Cell[267569, 6499, 1321, 28, 188, "Input"],
Cell[268893, 6529, 1291, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270221, 6573, 405, 8, 133, "Input"],
Cell[270629, 6583, 1026, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[271704, 6603, 346, 5, 66, "Subsubsection"],
Cell[272053, 6610, 1047, 29, 182, "Input"],
Cell[273103, 6641, 1298, 34, 188, "Input"],
Cell[274404, 6677, 1137, 26, 133, "Input"],
Cell[275544, 6705, 1267, 27, 126, "Input"],
Cell[276814, 6734, 1878, 46, 308, "Input"],
Cell[CellGroupData[{
Cell[278717, 6784, 1317, 28, 188, "Input"],
Cell[280037, 6814, 1580, 45, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281654, 6864, 596, 11, 133, "Input"],
Cell[282253, 6877, 1318, 18, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[283620, 6901, 392, 5, 66, "Subsubsection"],
Cell[284015, 6908, 1199, 31, 182, "Input"],
Cell[285217, 6941, 1342, 35, 188, "Input"],
Cell[286562, 6978, 1124, 25, 133, "Input"],
Cell[287689, 7005, 1415, 29, 126, "Input"],
Cell[289107, 7036, 1895, 45, 308, "Input"],
Cell[CellGroupData[{
Cell[291027, 7085, 1460, 30, 188, "Input"],
Cell[292490, 7117, 1612, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294139, 7168, 643, 11, 133, "Input"],
Cell[294785, 7181, 1321, 18, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[296167, 7206, 543, 7, 45, "Subsection"],
Cell[296713, 7215, 881, 25, 65, "Input"],
Cell[CellGroupData[{
Cell[297619, 7244, 1281, 35, 97, "Input"],
Cell[298903, 7281, 783, 16, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299723, 7302, 131, 2, 44, "Subsubsection"],
Cell[299857, 7306, 1485, 38, 188, "Input"],
Cell[301345, 7346, 1392, 29, 182, "Input"],
Cell[302740, 7377, 1882, 43, 308, "Input"],
Cell[CellGroupData[{
Cell[304647, 7424, 1373, 29, 188, "Input"],
Cell[306023, 7455, 1421, 40, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307481, 7500, 455, 9, 133, "Input"],
Cell[307939, 7511, 1072, 15, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[309060, 7532, 346, 5, 35, "Subsubsection"],
Cell[309409, 7539, 1186, 31, 182, "Input"],
Cell[CellGroupData[{
Cell[310620, 7574, 1351, 34, 188, "Input"],
Cell[311974, 7610, 360, 6, 70, "Output"]
}, Open  ]],
Cell[312349, 7619, 1202, 26, 133, "Input"],
Cell[313554, 7647, 1339, 28, 126, "Input"],
Cell[314896, 7677, 1978, 48, 308, "Input"],
Cell[CellGroupData[{
Cell[316899, 7729, 1385, 29, 188, "Input"],
Cell[318287, 7760, 1591, 45, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319915, 7810, 698, 12, 133, "Input"],
Cell[320616, 7824, 1294, 18, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[321959, 7848, 392, 5, 35, "Subsubsection"],
Cell[322354, 7855, 1294, 32, 182, "Input"],
Cell[CellGroupData[{
Cell[323673, 7891, 1556, 40, 243, "Input"],
Cell[325232, 7933, 477, 8, 70, "Output"]
}, Open  ]],
Cell[325724, 7944, 1243, 27, 133, "Input"],
Cell[326970, 7973, 1467, 30, 126, "Input"],
Cell[328440, 8005, 1948, 46, 308, "Input"],
Cell[CellGroupData[{
Cell[330413, 8055, 1512, 31, 188, "Input"],
Cell[331928, 8088, 1609, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333574, 8139, 693, 12, 133, "Input"],
Cell[334270, 8153, 1369, 19, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[335700, 8179, 523, 7, 45, "Subsection"],
Cell[336226, 8188, 781, 23, 65, "Input"],
Cell[CellGroupData[{
Cell[337032, 8215, 1820, 42, 97, "Input"],
Cell[338855, 8259, 1740, 30, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340632, 8294, 131, 2, 44, "Subsubsection"],
Cell[340766, 8298, 1531, 38, 188, "Input"],
Cell[342300, 8338, 1458, 30, 182, "Input"],
Cell[343761, 8370, 1986, 45, 308, "Input"],
Cell[CellGroupData[{
Cell[345772, 8419, 1419, 29, 188, "Input"],
Cell[347194, 8450, 1356, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348587, 8494, 501, 9, 133, "Input"],
Cell[349091, 8505, 1095, 15, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[350235, 8526, 346, 5, 35, "Subsubsection"],
Cell[350584, 8533, 1230, 32, 182, "Input"],
Cell[351817, 8567, 1529, 39, 188, "Input"],
Cell[353349, 8608, 1256, 27, 133, "Input"],
Cell[354608, 8637, 1389, 29, 126, "Input"],
Cell[356000, 8668, 2141, 50, 308, "Input"],
Cell[CellGroupData[{
Cell[358166, 8722, 1434, 30, 188, "Input"],
Cell[359603, 8754, 1761, 50, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361401, 8809, 748, 13, 133, "Input"],
Cell[362152, 8824, 1319, 18, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[363520, 8848, 175, 2, 35, "Subsubsection"],
Cell[363698, 8852, 1284, 32, 182, "Input"],
Cell[CellGroupData[{
Cell[365007, 8888, 1391, 35, 188, "Input"],
Cell[366401, 8925, 405, 6, 70, "Output"]
}, Open  ]],
Cell[366821, 8934, 213, 4, 77, "Input"],
Cell[367037, 8940, 935, 21, 126, "Input"],
Cell[367975, 8963, 1410, 31, 182, "Input"],
Cell[369388, 8996, 2171, 53, 376, "Input"],
Cell[CellGroupData[{
Cell[371584, 9053, 1262, 27, 188, "Input"],
Cell[372849, 9082, 1656, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374542, 9135, 504, 9, 133, "Input"],
Cell[375049, 9146, 985, 14, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[376095, 9167, 567, 7, 45, "Subsection"],
Cell[376665, 9176, 783, 23, 126, "Input"],
Cell[CellGroupData[{
Cell[377473, 9203, 805, 22, 77, "Input"],
Cell[378281, 9227, 290, 4, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378608, 9236, 131, 2, 85, "Subsubsection"],
Cell[378742, 9240, 1148, 26, 182, "Input"],
Cell[379893, 9268, 1190, 27, 175, "Input"],
Cell[CellGroupData[{
Cell[381108, 9299, 1373, 29, 188, "Input"],
Cell[382484, 9330, 1293, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383814, 9374, 455, 9, 133, "Input"],
Cell[384272, 9385, 1075, 15, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[385396, 9406, 346, 5, 66, "Subsubsection"],
Cell[385745, 9413, 1138, 30, 182, "Input"],
Cell[386886, 9445, 1346, 35, 188, "Input"],
Cell[388235, 9482, 1184, 26, 133, "Input"],
Cell[389422, 9510, 1318, 28, 126, "Input"],
Cell[390743, 9540, 1877, 45, 308, "Input"],
Cell[CellGroupData[{
Cell[392645, 9589, 1365, 29, 188, "Input"],
Cell[394013, 9620, 1485, 43, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395535, 9668, 642, 11, 133, "Input"],
Cell[396180, 9681, 1323, 18, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[397552, 9705, 392, 5, 66, "Subsubsection"],
Cell[397947, 9712, 1287, 32, 182, "Input"],
Cell[399237, 9746, 1442, 36, 188, "Input"],
Cell[400682, 9784, 1221, 27, 133, "Input"],
Cell[401906, 9813, 1467, 30, 126, "Input"],
Cell[403376, 9845, 1996, 48, 308, "Input"],
Cell[CellGroupData[{
Cell[405397, 9897, 1510, 31, 188, "Input"],
Cell[406910, 9930, 1630, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408577, 9983, 695, 12, 133, "Input"],
Cell[409275, 9997, 1349, 19, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[410685, 10023, 164, 2, 45, "Subsection"],
Cell[410852, 10027, 1436, 34, 209, "Input"],
Cell[CellGroupData[{
Cell[412313, 10065, 103, 1, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[412441, 10070, 1245, 27, 133, "Input"],
Cell[413689, 10099, 988, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414714, 10118, 1326, 28, 133, "Input"],
Cell[416043, 10148, 1031, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417111, 10167, 1339, 28, 133, "Input"],
Cell[418453, 10197, 1035, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419525, 10216, 802, 21, 133, "Input"],
Cell[420330, 10239, 218, 4, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[420597, 10249, 151, 2, 35, "Subsubsection"],
Cell[420751, 10253, 482, 11, 77, "Input"],
Cell[CellGroupData[{
Cell[421258, 10268, 1545, 40, 195, "Input"],
Cell[422806, 10310, 1002, 24, 70, "Output"],
Cell[423811, 10336, 462, 7, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424310, 10348, 1394, 38, 195, "Input"],
Cell[425707, 10388, 839, 22, 70, "Output"],
Cell[426549, 10412, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426877, 10422, 1439, 38, 195, "Input"],
Cell[428319, 10462, 723, 20, 70, "Output"],
Cell[429045, 10484, 286, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429368, 10494, 750, 20, 133, "Input"],
Cell[430121, 10516, 190, 3, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[430360, 10525, 204, 3, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[430589, 10532, 1314, 28, 133, "Input"],
Cell[431906, 10562, 1008, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432951, 10581, 818, 21, 133, "Input"],
Cell[433772, 10604, 188, 3, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433997, 10612, 826, 21, 133, "Input"],
Cell[434826, 10635, 165, 2, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435028, 10642, 873, 22, 133, "Input"],
Cell[435904, 10666, 162, 2, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[436139, 10676, 243, 3, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[436407, 10683, 498, 6, 56, "Subsection"],
Cell[436908, 10691, 969, 34, 77, "Input"],
Cell[437880, 10727, 961, 26, 126, "Input"],
Cell[438844, 10755, 914, 26, 126, "Input"],
Cell[CellGroupData[{
Cell[439783, 10785, 1759, 46, 238, "Input"],
Cell[441545, 10833, 2517, 59, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444099, 10897, 303, 8, 133, "Input"],
Cell[444405, 10907, 773, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445215, 10924, 202, 3, 85, "Subsubsection"],
Cell[445420, 10929, 1035, 35, 77, "Input"],
Cell[446458, 10966, 1187, 29, 126, "Input"],
Cell[447648, 10997, 1110, 28, 126, "Input"],
Cell[448761, 11027, 2860, 71, 297, "Input"],
Cell[CellGroupData[{
Cell[451646, 11102, 1168, 33, 303, "Input"],
Cell[452817, 11137, 4865, 122, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457719, 11264, 704, 16, 133, "Input"],
Cell[458426, 11282, 1068, 17, 70, "Output"]
}, Open  ]],
Cell[459509, 11302, 889, 32, 77, "Input"],
Cell[CellGroupData[{
Cell[460423, 11338, 534, 11, 133, "Input"],
Cell[460960, 11351, 7063, 168, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468060, 11524, 444, 9, 133, "Input"],
Cell[468507, 11535, 6187, 155, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[474743, 11696, 250, 3, 66, "Subsubsection"],
Cell[474996, 11701, 1127, 37, 77, "Input"],
Cell[476126, 11740, 1805, 48, 188, "Input"],
Cell[CellGroupData[{
Cell[477956, 11792, 1369, 33, 246, "Input"],
Cell[479328, 11827, 3618, 89, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482983, 11921, 433, 10, 133, "Input"],
Cell[483419, 11933, 758, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484214, 11950, 819, 21, 133, "Input"],
Cell[485036, 11973, 763, 15, 70, "Output"]
}, Open  ]],
Cell[485814, 11991, 889, 32, 77, "Input"],
Cell[CellGroupData[{
Cell[486728, 12027, 594, 11, 133, "Input"],
Cell[487325, 12040, 3599, 92, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490961, 12137, 391, 8, 133, "Input"],
Cell[491355, 12147, 5789, 151, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497181, 12303, 1627, 45, 251, "Input"],
Cell[498811, 12350, 1189, 26, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[500061, 12383, 499, 6, 45, "Subsection"],
Cell[500563, 12391, 969, 34, 40, "Input"],
Cell[501535, 12427, 1012, 27, 65, "Input"],
Cell[502550, 12456, 962, 26, 65, "Input"],
Cell[CellGroupData[{
Cell[503537, 12486, 1917, 49, 123, "Input"],
Cell[505457, 12537, 2788, 73, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508282, 12615, 354, 9, 69, "Input"],
Cell[508639, 12626, 967, 15, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509643, 12646, 275, 4, 44, "Subsubsection"],
Cell[509921, 12652, 1042, 35, 6565, "Input"],
Cell[510966, 12689, 1289, 31, 10820, "Input"],
Cell[512258, 12722, 1207, 30, 10820, "Input"],
Cell[513468, 12754, 1844, 46, 24893, "Input"],
Cell[515315, 12802, 2490, 63, 24893, "Input"],
Cell[CellGroupData[{
Cell[517830, 12869, 1358, 36, 26127, "Input"],
Cell[519191, 12907, 3721, 96, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522949, 13008, 603, 12, 11368, "Input"],
Cell[523555, 13022, 764, 13, 70, "Output"]
}, Open  ]],
Cell[524334, 13038, 889, 32, 6565, "Input"],
Cell[CellGroupData[{
Cell[525248, 13074, 583, 12, 11368, "Input"],
Cell[525834, 13088, 6932, 169, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[532803, 13262, 599, 11, 11368, "Input"],
Cell[533405, 13275, 5827, 150, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539269, 13430, 1434, 33, 21610, "Input"],
Cell[540706, 13465, 1088, 24, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[541843, 13495, 248, 3, 35, "Subsubsection"],
Cell[542094, 13500, 1042, 35, 453, "Input"],
Cell[543139, 13537, 1237, 30, 745, "Input"],
Cell[544379, 13569, 1158, 29, 745, "Input"],
Cell[545540, 13600, 2927, 72, 1760, "Input"],
Cell[CellGroupData[{
Cell[548492, 13676, 1210, 34, 1797, "Input"],
Cell[549705, 13712, 3929, 99, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553671, 13816, 509, 11, 783, "Input"],
Cell[554183, 13829, 923, 15, 70, "Output"]
}, Open  ]],
Cell[555121, 13847, 889, 32, 453, "Input"],
Cell[CellGroupData[{
Cell[556035, 13883, 532, 11, 783, "Input"],
Cell[556570, 13896, 6915, 168, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563522, 14069, 568, 10, 783, "Input"],
Cell[564093, 14081, 6078, 154, 70, "Output"]
}, Open  ]],
Cell[570186, 14238, 188, 4, 453, "Input"],
Cell[CellGroupData[{
Cell[570399, 14246, 1904, 53, 1816, "Input"],
Cell[572306, 14301, 1987, 47, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[574354, 14355, 548, 7, 45, "Subsection"],
Cell[574905, 14364, 969, 34, 40, "Input"],
Cell[575877, 14400, 1013, 27, 65, "Input"],
Cell[576893, 14429, 960, 26, 65, "Input"],
Cell[CellGroupData[{
Cell[577878, 14459, 1903, 48, 123, "Input"],
Cell[579784, 14509, 2497, 58, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582318, 14572, 354, 9, 69, "Input"],
Cell[582675, 14583, 773, 12, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583485, 14600, 250, 3, 44, "Subsubsection"],
Cell[583738, 14605, 1127, 37, 40, "Input"],
Cell[584868, 14644, 1805, 48, 97, "Input"],
Cell[CellGroupData[{
Cell[586698, 14696, 1515, 35, 127, "Input"],
Cell[588216, 14733, 3742, 92, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591995, 14830, 482, 11, 69, "Input"],
Cell[592480, 14843, 848, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593365, 14861, 867, 21, 69, "Input"],
Cell[594235, 14884, 855, 16, 40, "Output"]
}, Open  ]],
Cell[595105, 14903, 889, 32, 40, "Input"],
Cell[CellGroupData[{
Cell[596019, 14939, 641, 12, 69, "Input"],
Cell[596663, 14953, 3695, 94, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600395, 15052, 440, 9, 69, "Input"],
Cell[600838, 15063, 5912, 153, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606787, 15221, 1677, 46, 129, "Input"],
Cell[608467, 15269, 1257, 27, 79, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[609797, 15304, 286, 4, 59, "Subchapter"],
Cell[610086, 15310, 410, 9, 40, "Input"],
Cell[CellGroupData[{
Cell[610521, 15323, 204, 3, 56, "Subsection"],
Cell[CellGroupData[{
Cell[610750, 15330, 155, 2, 106, "Subsubsection"],
Cell[CellGroupData[{
Cell[610930, 15336, 1271, 36, 166, "Input"],
Cell[612204, 15374, 1484, 38, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613725, 15417, 1719, 57, 440, "Input"],
Cell[615447, 15476, 2882, 80, 70, "Output"]
}, Open  ]],
Cell[618344, 15559, 595, 17, 96, "Input"],
Cell[CellGroupData[{
Cell[618964, 15580, 1674, 47, 268, "Input"],
Cell[620641, 15629, 1300, 36, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[621978, 15670, 269, 5, 166, "Input"],
Cell[622250, 15677, 477, 7, 70, "Output"]
}, Open  ]],
Cell[622742, 15687, 729, 25, 96, "Input"],
Cell[CellGroupData[{
Cell[623496, 15716, 593, 16, 96, "Input"],
Cell[624092, 15734, 1043, 29, 70, "Output"]
}, Open  ]],
Cell[625150, 15766, 1292, 34, 235, "Input"],
Cell[CellGroupData[{
Cell[626467, 15804, 564, 14, 166, "Input"],
Cell[627034, 15820, 337, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[627408, 15830, 962, 25, 166, "Input"],
Cell[628373, 15857, 1084, 31, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629494, 15893, 193, 4, 158, "Input"],
Cell[629690, 15899, 289, 4, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[630028, 15909, 110, 1, 82, "Subsubsection"],
Cell[630141, 15912, 148, 3, 96, "Input"],
Cell[CellGroupData[{
Cell[630314, 15919, 2373, 67, 440, "Input"],
Cell[632690, 15988, 591, 8, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633318, 16001, 2076, 63, 371, "Input"],
Cell[635397, 16066, 430, 8, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635864, 16079, 306, 7, 160, "Input"],
Cell[636173, 16088, 372, 7, 70, "Output"]
}, Open  ]],
Cell[636560, 16098, 197, 4, 96, "Input"],
Cell[CellGroupData[{
Cell[636782, 16106, 2373, 67, 440, "Input"],
Cell[639158, 16175, 1255, 28, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640450, 16208, 2104, 64, 371, "Input"],
Cell[642557, 16274, 1048, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643642, 16305, 315, 7, 160, "Input"],
Cell[643960, 16314, 365, 7, 70, "Output"]
}, Open  ]],
Cell[644340, 16324, 1042, 26, 235, "Input"],
Cell[645385, 16352, 585, 17, 101, "Input"],
Cell[645973, 16371, 123, 2, 96, "Input"],
Cell[CellGroupData[{
Cell[646121, 16377, 179, 4, 96, "Input"],
Cell[646303, 16383, 359, 6, 70, "Output"]
}, Open  ]],
Cell[646677, 16392, 208, 5, 96, "Input"],
Cell[646888, 16399, 641, 19, 166, "Input"],
Cell[CellGroupData[{
Cell[647554, 16422, 297, 9, 158, "Input"],
Cell[647854, 16433, 236, 3, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[648151, 16443, 299, 4, 45, "Subsection"],
Cell[CellGroupData[{
Cell[648475, 16451, 155, 2, 106, "Subsubsection"],
Cell[CellGroupData[{
Cell[648655, 16457, 616, 16, 96, "Input"],
Cell[649274, 16475, 1118, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650429, 16503, 1046, 27, 268, "Input"],
Cell[651478, 16532, 909, 21, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[652424, 16558, 300, 5, 166, "Input"],
Cell[652727, 16565, 549, 8, 70, "Output"]
}, Open  ]],
Cell[653291, 16576, 729, 25, 96, "Input"],
Cell[CellGroupData[{
Cell[654045, 16605, 882, 21, 168, "Input"],
Cell[654930, 16628, 942, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[655909, 16656, 310, 6, 158, "Input"],
Cell[656222, 16664, 430, 7, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[656701, 16677, 110, 1, 82, "Subsubsection"],
Cell[656814, 16680, 407, 14, 96, "Input"],
Cell[657224, 16696, 1704, 49, 235, "Input"],
Cell[CellGroupData[{
Cell[658953, 16749, 1046, 25, 96, "Input"],
Cell[660002, 16776, 1224, 24, 70, "Output"]
}, Open  ]],
Cell[661241, 16803, 410, 14, 96, "Input"],
Cell[661654, 16819, 1802, 50, 235, "Input"],
Cell[CellGroupData[{
Cell[663481, 16873, 1128, 27, 235, "Input"],
Cell[664612, 16902, 1265, 25, 70, "Output"]
}, Open  ]],
Cell[665892, 16930, 477, 16, 96, "Input"],
Cell[CellGroupData[{
Cell[666394, 16950, 408, 10, 165, "Input"],
Cell[666805, 16962, 731, 12, 70, "Output"]
}, Open  ]],
Cell[667551, 16977, 948, 21, 96, "Input"],
Cell[668502, 17000, 367, 13, 96, "Input"],
Cell[668872, 17015, 689, 17, 165, "Input"],
Cell[669564, 17034, 123, 2, 96, "Input"],
Cell[CellGroupData[{
Cell[669712, 17040, 181, 4, 96, "Input"],
Cell[669896, 17046, 645, 9, 70, "Output"]
}, Open  ]],
Cell[670556, 17058, 202, 4, 96, "Input"],
Cell[CellGroupData[{
Cell[670783, 17066, 1296, 38, 415, "Input"],
Cell[672082, 17106, 470, 7, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[672613, 17120, 246, 3, 45, "Subsection"],
Cell[672862, 17125, 1257, 34, 235, "Input"],
Cell[CellGroupData[{
Cell[674144, 17163, 1435, 39, 303, "Input"],
Cell[675582, 17204, 240, 5, 70, "Output"]
}, Open  ]],
Cell[675837, 17212, 167, 3, 96, "Input"],
Cell[676007, 17217, 1280, 27, 96, "Input"],
Cell[CellGroupData[{
Cell[677312, 17248, 1882, 46, 371, "Input"],
Cell[679197, 17296, 683, 12, 70, "Output"]
}, Open  ]],
Cell[679895, 17311, 123, 2, 96, "Input"],
Cell[CellGroupData[{
Cell[680043, 17317, 291, 6, 96, "Input"],
Cell[680337, 17325, 696, 10, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[681082, 17341, 296, 4, 45, "Subsection"],
Cell[681381, 17347, 1332, 36, 151, "Input"],
Cell[CellGroupData[{
Cell[682738, 17387, 1569, 42, 195, "Input"],
Cell[684310, 17431, 726, 19, 70, "Output"]
}, Open  ]],
Cell[685051, 17453, 167, 3, 62, "Input"],
Cell[CellGroupData[{
Cell[685243, 17460, 1423, 30, 107, "Input"],
Cell[686669, 17492, 840, 25, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[687546, 17522, 1932, 46, 238, "Input"],
Cell[689481, 17570, 729, 13, 70, "Output"]
}, Open  ]],
Cell[690225, 17586, 123, 2, 62, "Input"],
Cell[CellGroupData[{
Cell[690373, 17592, 337, 6, 62, "Input"],
Cell[690713, 17600, 742, 10, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[691504, 17616, 296, 4, 45, "Subsection"],
Cell[691803, 17622, 1333, 36, 235, "Input"],
Cell[CellGroupData[{
Cell[693161, 17662, 1516, 41, 303, "Input"],
Cell[694680, 17705, 712, 19, 70, "Output"]
}, Open  ]],
Cell[695407, 17727, 167, 3, 96, "Input"],
Cell[695577, 17732, 1351, 28, 96, "Input"],
Cell[CellGroupData[{
Cell[696953, 17764, 2002, 47, 371, "Input"],
Cell[698958, 17813, 757, 13, 70, "Output"]
}, Open  ]],
Cell[699730, 17829, 123, 2, 96, "Input"],
Cell[CellGroupData[{
Cell[699878, 17835, 336, 6, 96, "Input"],
Cell[700217, 17843, 741, 10, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[701007, 17859, 298, 4, 45, "Subsection"],
Cell[701308, 17865, 1306, 35, 151, "Input"],
Cell[CellGroupData[{
Cell[702639, 17904, 1486, 40, 195, "Input"],
Cell[704128, 17946, 264, 6, 70, "Output"]
}, Open  ]],
Cell[704407, 17955, 167, 3, 62, "Input"],
Cell[704577, 17960, 1332, 28, 62, "Input"],
Cell[CellGroupData[{
Cell[705934, 17992, 1932, 46, 238, "Input"],
Cell[707869, 18040, 704, 12, 70, "Output"]
}, Open  ]],
Cell[708588, 18055, 123, 2, 62, "Input"],
Cell[CellGroupData[{
Cell[708736, 18061, 339, 6, 62, "Input"],
Cell[709078, 18069, 740, 10, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[709867, 18085, 330, 4, 45, "Subsection"],
Cell[CellGroupData[{
Cell[710222, 18093, 1112, 28, 69, "Input"],
Cell[711337, 18123, 3263, 91, 62, "Output"]
}, Open  ]],
Cell[714615, 18217, 2360, 63, 148, "Input"],
Cell[716978, 18282, 2752, 82, 253, "Input"],
Cell[719733, 18366, 327, 9, 40, "Input"],
Cell[CellGroupData[{
Cell[720085, 18379, 522, 11, 40, "Input"],
Cell[720610, 18392, 2347, 61, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[722994, 18458, 550, 13, 68, "Input"],
Cell[723547, 18473, 1268, 31, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[724888, 18512, 192, 3, 82, "Chapter"],
Cell[CellGroupData[{
Cell[725105, 18519, 102, 1, 80, "Subchapter"],
Cell[CellGroupData[{
Cell[725232, 18524, 219, 3, 56, "Subsection"],
Cell[725454, 18529, 640, 23, 40, "Input"],
Cell[726097, 18554, 493, 14, 98, "Input"],
Cell[726593, 18570, 604, 22, 40, "Input"],
Cell[727200, 18594, 1039, 22, 40, "Input"],
Cell[728242, 18618, 954, 20, 40, "Input"],
Cell[729199, 18640, 816, 17, 40, "Input"],
Cell[730018, 18659, 1105, 22, 84, "Input"],
Cell[731126, 18683, 658, 18, 40, "Input"],
Cell[731787, 18703, 740, 25, 40, "Input"],
Cell[732530, 18730, 977, 25, 97, "Input"],
Cell[733510, 18757, 531, 16, 97, "Input"],
Cell[734044, 18775, 1084, 27, 97, "Input"],
Cell[735131, 18804, 901, 27, 97, "Input"],
Cell[736035, 18833, 133, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[736193, 18839, 219, 5, 40, "Input"],
Cell[736415, 18846, 546, 8, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[737010, 18860, 160, 2, 45, "Subsection"],
Cell[737173, 18864, 669, 23, 40, "Input"],
Cell[737845, 18889, 916, 17, 69, "Input"],
Cell[738764, 18908, 1324, 26, 69, "Input"],
Cell[740091, 18936, 1626, 42, 97, "Input"],
Cell[CellGroupData[{
Cell[741742, 18982, 488, 13, 98, "Input"],
Cell[742233, 18997, 180, 4, 40, "Output"]
}, Open  ]],
Cell[742428, 19004, 645, 23, 40, "Input"],
Cell[CellGroupData[{
Cell[743098, 19031, 3397, 91, 325, "Input"],
Cell[746498, 19124, 96, 1, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[746643, 19131, 218, 3, 45, "Subsection"],
Cell[746864, 19136, 737, 25, 40, "Input"],
Cell[CellGroupData[{
Cell[747626, 19165, 343, 7, 40, "Input"],
Cell[747972, 19174, 3098, 82, 79, "Output"]
}, Open  ]],
Cell[751085, 19259, 3003, 79, 194, "Input"],
Cell[CellGroupData[{
Cell[754113, 19342, 591, 14, 66, "Input"],
Cell[754707, 19358, 813, 13, 42, "Output"]
}, Open  ]],
Cell[755535, 19374, 709, 25, 40, "Input"],
Cell[756247, 19401, 2635, 69, 160, "Input"],
Cell[758885, 19472, 2469, 68, 160, "Input"],
Cell[761357, 19542, 663, 23, 40, "Input"],
Cell[CellGroupData[{
Cell[762045, 19569, 595, 19, 85, "Input"],
Cell[762643, 19590, 122, 2, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[762826, 19599, 182, 2, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[763033, 19605, 246, 3, 56, "Subsection"],
Cell[763282, 19610, 640, 23, 40, "Input"],
Cell[763925, 19635, 378, 12, 98, "Input"],
Cell[764306, 19649, 602, 22, 40, "Input"],
Cell[764911, 19673, 489, 10, 40, "Input"],
Cell[765403, 19685, 470, 13, 40, "Input"],
Cell[765876, 19700, 607, 22, 40, "Input"],
Cell[766486, 19724, 1208, 23, 40, "Input"],
Cell[767697, 19749, 1024, 20, 40, "Input"],
Cell[768724, 19771, 544, 13, 40, "Input"],
Cell[769271, 19786, 321, 9, 40, "Input"],
Cell[769595, 19797, 604, 22, 40, "Input"],
Cell[770202, 19821, 2250, 50, 97, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[772489, 19876, 352, 4, 45, "Subsection"],
Cell[CellGroupData[{
Cell[772866, 19884, 187, 2, 44, "Subsubsection"],
Cell[773056, 19888, 669, 23, 40, "Input"],
Cell[CellGroupData[{
Cell[773750, 19915, 1301, 25, 69, "Input"],
Cell[775054, 19942, 1509, 22, 40, "Output"]
}, Open  ]],
Cell[776578, 19967, 3180, 85, 181, "Input"],
Cell[779761, 20054, 228, 5, 40, "Input"],
Cell[CellGroupData[{
Cell[780014, 20063, 1362, 39, 69, "Input"],
Cell[781379, 20104, 199, 4, 40, "Output"]
}, Open  ]],
Cell[781593, 20111, 130, 2, 40, "Input"],
Cell[CellGroupData[{
Cell[781748, 20117, 608, 15, 40, "Input"],
Cell[782359, 20134, 3753, 106, 61, "Output"]
}, Open  ]],
Cell[786127, 20243, 693, 25, 40, "Input"],
Cell[786823, 20270, 209, 4, 40, "Input"],
Cell[787035, 20276, 1883, 54, 89, "Input"],
Cell[788921, 20332, 543, 16, 83, "Input"],
Cell[789467, 20350, 709, 18, 83, "Input"],
Cell[790179, 20370, 190, 4, 40, "Input"],
Cell[790372, 20376, 2743, 76, 208, "Input"],
Cell[CellGroupData[{
Cell[793140, 20456, 1105, 21, 98, "Input"],
Cell[794248, 20479, 264, 8, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[794561, 20493, 148, 2, 35, "Subsubsection"],
Cell[794712, 20497, 347, 8, 40, "Input"],
Cell[CellGroupData[{
Cell[795084, 20509, 849, 24, 97, "Input"],
Cell[795936, 20535, 427, 12, 40, "Output"]
}, Open  ]],
Cell[796378, 20550, 527, 16, 40, "Input"],
Cell[796908, 20568, 693, 25, 40, "Input"],
Cell[797604, 20595, 911, 29, 98, "Input"],
Cell[CellGroupData[{
Cell[798540, 20628, 362, 8, 128, "Input"],
Cell[798905, 20638, 124, 2, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[799090, 20647, 266, 3, 45, "Subsection"],
Cell[CellGroupData[{
Cell[799381, 20654, 173, 2, 44, "Subsubsection"],
Cell[799557, 20658, 663, 24, 62, "Input"],
Cell[800223, 20684, 8853, 265, 703, "Input"],
Cell[809079, 20951, 608, 18, 62, "Input"],
Cell[809690, 20971, 1198, 32, 207, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[810925, 21008, 113, 1, 35, "Subsubsection"],
Cell[811041, 21011, 1657, 42, 297, "Input"],
Cell[CellGroupData[{
Cell[812723, 21057, 2305, 57, 282, "Input"],
Cell[815031, 21116, 2661, 71, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[817729, 21192, 619, 16, 107, "Input"],
Cell[818351, 21210, 2171, 64, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[820559, 21279, 1120, 27, 243, "Input"],
Cell[821682, 21308, 1820, 54, 81, "Output"]
}, Open  ]],
Cell[823517, 21365, 693, 21, 72, "Input"],
Cell[CellGroupData[{
Cell[824235, 21390, 254, 6, 107, "Input"],
Cell[824492, 21398, 349, 5, 62, "Output"]
}, Open  ]],
Cell[824856, 21406, 866, 24, 107, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[825759, 21435, 150, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[825934, 21441, 285, 7, 95, "Input"],
Cell[826222, 21450, 119, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[826378, 21457, 730, 21, 123, "Input"],
Cell[827111, 21480, 284, 8, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


